Helicity-Dependent Showers and Matching with VINCIA

We present an antenna-shower formalism that includes helicity dependence for massless partons. The formalism applies to both traditional (global) showers and to sector-based variants. We combine the shower with VINCIA's multiplicative approach to matrix-element matching, generalized to operate on each helicity configuration separately. The result is a substantial gain in computational speed for high parton multiplicities. We present an implementation of both sector and global showers, with min and max variations, and helicity-dependent tree-level matching applied for vector bosons or Higgs decay to q qbar plus up to 4 gluons and for Higgs decay to up to 5 gluons.

==> root/vincia07spin_plotsWEIGHTS-root.cc <==
// vincia07: massive matrix element comparisons
// Copyright P. Skands (2010)

// PYTHIA and VINCIA include files
#include "Vincia.h"
#include "VinciaMGInterface.h"
// ROOT include files, uncomment as necessary
#include "TROOT.h"
#include "TDirectory.h"
#include "TFile.h"
#include "TH1.h"
#include "TH2.h"
#include "TH3.h"

// VinciaRoot seems to be incompatible with offline plots with the macro
//#include "VinciaRoot.h"

// Use Pythia8 and Vincia namespaces, for convenience.
using namespace Pythia8; 
using namespace Vincia; 

// Directory name where root files will be stored
static const string rootdir="./root/";


//**********************************************************************
// showerapproxfunc
//**********************************************************************

//************************************************************************

//INPUT:
//a) pointers to some data
//TO DO: structure the function into a class or something equivalent so that
// these pointers would not be needed. 
//
//b) configuration to cluster: identities, momenta, polarizations
//c) Born configuration:  identities, momenta, polarizations
//d) Matching orders: 0 if we want to cluster all the way until Born; 
//   a positive int for the number of levels before the Born where we want to stop clustering.
//e) flags: isSector, withAriFactor, withPimpFactor.
//f) Special: pimpQE2PreviousConf is only used when the function calls itself
//             in order to compute the Pimp factor.

double showerapproxfunc(AntennaSet* antennaePtr, AntennaSet* antennaeSctPtr,
                        int verbose, double eCM,
                        EvolutionVariable* RPtr, MGInterface* mgInterfacePtr, VinClu* vinCluPtr, 
                        int nFSpartons, vector<int> idConf, 
                        vector<Vec4> pConf, vector<int> polConf, 
                        vector<int> idBorn, vector<Vec4> pBorn,
                        vector<int> polBorn, int nMatchingOrders,
                        bool isSector, bool withAriFactor, 
                        bool withPimpFactor, double pimpQE2PreviousConf=0.){
  
  
  //AriFactor is overriden for sector showers
  if (isSector) {
    withAriFactor=0;
  }
  
  // 0) define relevant quantities
  int nClusters = nFSpartons - 2;
  int nPartons = idConf.size();
  int nISPartons = nPartons - nFSpartons;
  double approx = 0.0;	
  
  // 0) (For pimp) Loop over clusters to find minimum Q_E (Q_E^hat) and compute
  //    pimp factor with the Q_E given as an argument of the function.
  
  double pimp=1.;
  if (withPimpFactor){
    double QE2Min = eCM*eCM;        
    //Tell the minimum of each ordering variable of parent configuration clusterings
    for (int partonCluIndx = nISPartons + 1 ; partonCluIndx <= nPartons - 2 ;
         ++partonCluIndx) {                 
      // Q_E is PT for gluons and Mqq for quarks
      double QE2partonClu = 0.;
      if (idConf[partonCluIndx] == 21 ) {
        QE2partonClu = RPtr->Q2E(pConf[partonCluIndx-1],
                                 pConf[partonCluIndx],
                                 pConf[partonCluIndx+1],1);            
      } else if (idConf[partonCluIndx]==-1 || idConf[partonCluIndx]==-2) {
        QE2partonClu = m2(pConf[partonCluIndx],pConf[partonCluIndx+1]);
      } else if (idConf[partonCluIndx]==1 || idConf[partonCluIndx]==2) {
        QE2partonClu = m2(pConf[partonCluIndx-1],pConf[partonCluIndx]);
      }
      QE2Min = min(QE2Min,QE2partonClu);          
    }        
    pimp = QE2Min/(QE2Min+pimpQE2PreviousConf);
  }
  
  
  // 1) (For matching orders)
  if (nFSpartons == 2 + nMatchingOrders) {
    approx = mgInterfacePtr->ME2(1,idConf,pConf,polConf);
    if (withPimpFactor) {
      approx = approx * pimp;
    }
    return approx;
  }
  
  // 2) if the number of clusters is just one the procedure is special
  //    (check that it matches with the Born)  
  if (nClusters ==1) {
    double ME2Born = mgInterfacePtr->ME2(1,idBorn,pBorn,polBorn);
    // 2.1) Cluster and compute invariants
    int partonCluIndx = (nPartons-1) -1 ;
    vector<int> idCluConf;
    vector<Vec4> pCluConf;
    vector< vector<int> > polCluConfs;
    vector<double> polConf_d;
    for (unsigned int i_d = 0; i_d < polConf.size(); i_d++) 
      polConf_d.push_back((double)polConf[i_d]);
    int antIndx;
    bool swapAB = false;
    bool pointOK = false;
    pointOK = vinCluPtr->getCluPol(idConf,pConf,
                                   partonCluIndx-1,partonCluIndx,partonCluIndx+1,
                                   idCluConf,pCluConf,antIndx,swapAB,polConf_d,polCluConfs);                
    // Antenna Invariants
    double sDip = m2(pConf[partonCluIndx-1]+pConf[partonCluIndx]+pConf[partonCluIndx+1]);
    double yar = (!swapAB) ? m2(pConf[partonCluIndx-1],pConf[partonCluIndx]) 
    : m2(pConf[partonCluIndx+1],pConf[partonCluIndx]) ;
    double yrb = (!swapAB) ? m2(pConf[partonCluIndx+1],pConf[partonCluIndx]) 
    : m2(pConf[partonCluIndx-1],pConf[partonCluIndx]) ;
    yar /= sDip;
    yrb /= sDip;
    
    // 2.2) Check that the identities of the clustered configuration partons
    //      match with the Born
    // TO DO: momenta check?
    if (idCluConf != idBorn) return 0.;
    // 2.3) Loop over the different polarization configurations for same
    //      clustering (only take the configuration that matches with the
    //      Born)
    for (unsigned int polConfsIndx = 0; polConfsIndx <= polCluConfs.size()-1;
         ++polConfsIndx) {
      // 2.3.1) Check that the clustered configuration reproduces the Born
      if (polCluConfs[polConfsIndx] != polBorn) continue;          
      // 2.3.2) compute antenna ant_i_polConf          
      //virtual double antennaFunction(double yij, double yjk, double yik, 
      //                               int Ipol, int Kpol, 
      //                               int ipol, int jpol, int kpol);      
      double ant = 0.;
      //Polarizations (special treatment when legs are reversed)
      double Ipol = (!swapAB) ? polCluConfs[polConfsIndx][partonCluIndx-1] 
      : polCluConfs[polConfsIndx][partonCluIndx] ;
      double Kpol = (!swapAB) ? polCluConfs[polConfsIndx][partonCluIndx] 
      : polCluConfs[polConfsIndx][partonCluIndx-1] ;
      double ipol = (!swapAB) ? polConf[partonCluIndx-1] : polConf[partonCluIndx+1];
      double jpol = polConf[partonCluIndx];
      double kpol = (!swapAB) ? polConf[partonCluIndx+1] : polConf[partonCluIndx-1];
      
      if (isSector) {
        ant = antennaeSctPtr->getAnt(antIndx)->
        antennaFunction(yar,yrb,0.,0.,0.,
                        Ipol,Kpol,ipol,jpol,kpol)/sDip;              
        // Charge factor
        double cFac = antennaeSctPtr->getAnt(antIndx)->getChargeFactor();
        ant = cFac * ant; 
      }
      else {
        ant = antennaePtr->getAnt(antIndx)->
        antennaFunction(yar,yrb,0.,0.,0.,
                        Ipol,Kpol,ipol,jpol,kpol)/sDip;              
        // Charge factor
        double cFac = antennaePtr->getAnt(antIndx)->getChargeFactor();
        ant = cFac * ant; 
      } 
      
      // 2.3.3) add to the approximation the single element that matches
      //        the Born configuration
      //        ant_i_polConf * (ariadne)
      approx = ant * ME2Born; 
      if (withPimpFactor) {
        approx = approx * pimp;
      }
    } // end of loop over polarization configurations
    
    // 2.4) Return the approximation        
    return approx;
    
  }	
  // 3) (For sector) Loop over clusters to find minimum Q_S
  int iPartonCluSct = 0;
  if (isSector) {
    double QSmin= eCM*eCM; 
    for (int partonCluIndx = nISPartons + 1 ; partonCluIndx <= nPartons - 2 ;
         ++partonCluIndx) {                 
      // Introduced evolution variable procedure "type 10" for gluons
      //  and types 8,9 for radiated (non-FS) quarks      
      if (idConf[partonCluIndx] == 21){
        if (RPtr->Q2E(pConf[partonCluIndx-1],pConf[partonCluIndx],pConf[partonCluIndx+1],10) < QSmin){
          QSmin = RPtr->Q2E(pConf[partonCluIndx-1],pConf[partonCluIndx],pConf[partonCluIndx+1],10);
          iPartonCluSct = partonCluIndx;
        }
      } else if (idConf[partonCluIndx] == -2 || idConf[partonCluIndx] == -3) {
        if (RPtr->Q2E(pConf[partonCluIndx-1],pConf[partonCluIndx],pConf[partonCluIndx+1],8) < QSmin){
          QSmin = RPtr->Q2E(pConf[partonCluIndx-1],pConf[partonCluIndx],pConf[partonCluIndx+1],8);
          iPartonCluSct = partonCluIndx;
        }	
      } else if (idConf[partonCluIndx] == 2 || idConf[partonCluIndx] == 3) {
        if (RPtr->Q2E(pConf[partonCluIndx-1],pConf[partonCluIndx],pConf[partonCluIndx+1],9) < QSmin){
          QSmin = RPtr->Q2E(pConf[partonCluIndx-1],pConf[partonCluIndx],pConf[partonCluIndx+1],9);
          iPartonCluSct = partonCluIndx;
        }	
      } else {
        cout << "Warning:(1-clustering) bad Final State" << endl;
      }          
    }
  } 
  
  //  TEST of each of the sectors in a four parton symmetric configuration  
  //  if (nPartons==5 && iPartonCluSct==2) {
  //    return 0.;
  //  }
  
  // 4) Main Loop over clusters 
  //    Sum_i (ant_i * |M_i|^2 )
  for (int partonCluIndx = nISPartons + 1 ; partonCluIndx <= nPartons -2 ;
       ++partonCluIndx) {
    // 4.1) if sector and not good sector cluster, then continue
    if (isSector && iPartonCluSct != partonCluIndx) continue;
    // 4.2) Cluster and compute invariants
    vector<int> idCluConf;
    vector<Vec4> pCluConf;
    vector< vector<int> > polCluConfs;
    vector<double> polConf_d;
    for (unsigned int i_d = 0; i_d < polConf.size(); i_d++) 
      polConf_d.push_back((double)polConf[i_d]);
    int antIndx;
    bool swapAB = false;
    bool pointOK = false;
    pointOK = vinCluPtr->getCluPol(idConf,pConf,
                                   partonCluIndx-1,partonCluIndx,partonCluIndx+1,
                                   idCluConf,pCluConf,antIndx,swapAB,polConf_d,polCluConfs);                
    // Antenna Invariants
    double sDip = m2(pConf[partonCluIndx-1]+pConf[partonCluIndx]+pConf[partonCluIndx+1]);
    double yar = (!swapAB) ? m2(pConf[partonCluIndx-1],pConf[partonCluIndx]) 
    : m2(pConf[partonCluIndx+1],pConf[partonCluIndx]) ;
    double yrb = (!swapAB) ? m2(pConf[partonCluIndx+1],pConf[partonCluIndx]) 
    : m2(pConf[partonCluIndx-1],pConf[partonCluIndx]) ;
    yar /= sDip;
    yrb /= sDip;
    //if gluon splitting, only return non-zero if the quark and anti-quark have opposite helicity
    if (idConf[partonCluIndx] != 21 && !swapAB && polConf[partonCluIndx] == polConf[partonCluIndx+1]) {return 0.0;}
    if (idConf[partonCluIndx] != 21 && swapAB && polConf[partonCluIndx-1] == polConf[partonCluIndx]) {return 0.0;}
    // 4.3) (For pimp)
    double QE2 = 0.;
    if (withPimpFactor) {
      if (idConf[partonCluIndx] == 21 ) {
        QE2 = RPtr->Q2E(pConf[partonCluIndx-1],
                        pConf[partonCluIndx],
                        pConf[partonCluIndx+1],1);            
      } else if (idConf[partonCluIndx]==-1 || idConf[partonCluIndx]==-2) {
        QE2 = m2(pConf[partonCluIndx],pConf[partonCluIndx+1]);
      } else if (idConf[partonCluIndx]==1 || idConf[partonCluIndx]==2) {
        QE2 = m2(pConf[partonCluIndx-1],pConf[partonCluIndx]);
      }
    }   
    // 4.4) (For Ariadne)
    // Compute the ARIADNE factor for gluon splitting
    double ariFactor = 1.0;
    if (withAriFactor) {
      if (idConf[partonCluIndx] != 21) {
        double sP = sDip;
        double sN = sP;
        if (!swapAB) {
          sN = m2(pCluConf[partonCluIndx]+pCluConf[partonCluIndx+1]);
        } else {
          sN = m2(pCluConf[partonCluIndx-2]+pCluConf[partonCluIndx-1]);
        }
        ariFactor = 2.0*sN/(sP + sN);     
      }
    }
    // 4.5) Loop over the different polarization configurations for same
    //      clustering
    //      Sum_i ( Sum_polConfs (ant_i_polConfs * |M_i_polConfs|^2 ) )
    double approxSamePartonClu = 0.;    
    for (unsigned int polConfsIndx = 0; polConfsIndx <= polCluConfs.size()-1;
         ++polConfsIndx) {
      // 4.5.1) compute antenna ant_i_polConf
      double ant=0.;
      //Polarizations (special treatment when legs are reversed)
      double Ipol = (!swapAB) ? polCluConfs[polConfsIndx][partonCluIndx-1] 
      : polCluConfs[polConfsIndx][partonCluIndx] ;
      double Kpol = (!swapAB) ? polCluConfs[polConfsIndx][partonCluIndx] 
      : polCluConfs[polConfsIndx][partonCluIndx-1] ;
      double ipol = (!swapAB) ? polConf[partonCluIndx-1] : polConf[partonCluIndx+1];
      double jpol = polConf[partonCluIndx];
      double kpol = (!swapAB) ? polConf[partonCluIndx+1] : polConf[partonCluIndx-1];
      
      if (isSector) {
        ant = antennaeSctPtr->getAnt(antIndx)->
        antennaFunction(yar,yrb,0.,0.,0.,
                        Ipol,Kpol,ipol,jpol,kpol)/sDip;              
        // Charge factor
        double cFac = antennaeSctPtr->getAnt(antIndx)->getChargeFactor();
        ant = cFac * ant; 
      }
      else {
        ant = antennaePtr->getAnt(antIndx)->
        antennaFunction(yar,yrb,0.,0.,0.,
                        Ipol,Kpol,ipol,jpol,kpol)/sDip;              
        // Charge factor
        double cFac = antennaePtr->getAnt(antIndx)->getChargeFactor();
        ant = cFac * ant;       
      }
      
      
      // 4.5.2) call the own function to compute the approximation for
      //        |M_i_polConfs|^2
      double cluApprox = showerapproxfunc(antennaePtr, antennaeSctPtr, verbose,
                                          eCM, RPtr, mgInterfacePtr, vinCluPtr,
                                          nFSpartons-1, idCluConf, 
                                          pCluConf, polCluConfs[polConfsIndx], 
                                          idBorn, pBorn, polBorn,nMatchingOrders,
                                          isSector, withAriFactor,
                                          withPimpFactor, QE2);
      // 4.5.3) add to the approximation the single element 
      //        ant_i_polConf * |M_i_polConfs|^2
      //        sum over polConfs only
      approxSamePartonClu += ant * cluApprox ;
      
    } // end of loop over polarization configurations
    
    //sum over the different clusters (index i)
    if (withAriFactor) approxSamePartonClu = approxSamePartonClu * ariFactor;
    approx += approxSamePartonClu;
    
  } //end of main loop over clusters
  
  // 5) Return the approximation
  if (withPimpFactor) approx = approx * pimp;
  return approx;
  
} //end of function showerapproxfunc

///////////////////////////////////////////////////////////////////////////////////////

///////////////////////////////////////////////////////////////////////////////////////

double showerapproxfuncunpol(AntennaSet* antennaePtr, AntennaSet* antennaeSctPtr,
                             int verbose, double eCM,
                             EvolutionVariable* RPtr, MGInterface* mgInterfacePtr, VinClu* vinCluPtr, 
                             int nFSpartons, vector<int> idConf, 
                             vector<Vec4> pConf, vector<int> idBorn, vector<Vec4> pBorn,
                             int nMatchingOrders, bool isSector, bool withAriFactor, 
                             bool withPimpFactor, double pimpQE2PreviousConf=0.){
  
  
  //AriFactor is overriden for sector showers
  if (isSector) {
    withAriFactor=0;
  }
  
  // 0) define relevant quantities
  int nClusters = nFSpartons - 2;
  int nPartons = idConf.size();
  int nISPartons = nPartons - nFSpartons;
  double approx = 0.0;
  vector <double> polConf;
  vector <int> polBorn;
  for (int i = 0; i < (int)idConf.size(); i++) polConf.push_back(9);
  for (int i = 0; i < (int)idBorn.size(); i++) polBorn.push_back(9);
  
  
  // 0) (For pimp) Loop over clusters to find minimum Q_E (Q_E^hat) and compute
  //    pimp factor with the Q_E given as an argument of the function.
  
  double pimp=1.;
  if (withPimpFactor){
    double QE2Min = eCM*eCM;        
    //Tell the minimum of each ordering variable of parent configuration clusterings
    for (int partonCluIndx = nISPartons + 1 ; partonCluIndx <= nPartons - 2 ;
         ++partonCluIndx) {                 
      // Q_E is PT for gluons and Mqq for quarks
      double QE2partonClu = 0.;
      if (idConf[partonCluIndx] == 21 ) {
        QE2partonClu = RPtr->Q2E(pConf[partonCluIndx-1],
                                 pConf[partonCluIndx],
                                 pConf[partonCluIndx+1],1);            
      } else if (idConf[partonCluIndx]==-1 || idConf[partonCluIndx]==-2) {
        QE2partonClu = m2(pConf[partonCluIndx],pConf[partonCluIndx+1]);
      } else if (idConf[partonCluIndx]==1 || idConf[partonCluIndx]==2) {
        QE2partonClu = m2(pConf[partonCluIndx-1],pConf[partonCluIndx]);
      }
      QE2Min = min(QE2Min,QE2partonClu);          
    }        
    pimp = QE2Min/(QE2Min+pimpQE2PreviousConf);
  }
  
  
  // 1) (For matching orders)
  if (nFSpartons == 2 + nMatchingOrders) {
    approx = mgInterfacePtr->ME2(1,idConf,pConf,polConf);
    if (withPimpFactor) {
      approx = approx * pimp;
    }
    return approx;
  }
  
  // 2) if the number of clusters is just one the procedure is special
  //    (check that it matches with the Born)  
  if (nClusters ==1) {
    double ME2Born = mgInterfacePtr->ME2(1,idBorn,pBorn,polBorn);
    // 2.1) Cluster and compute invariants
    int partonCluIndx = (nPartons-1) -1 ;
    vector<int> idCluConf;
    vector<Vec4> pCluConf;
    int antIndx;
    bool swapAB = false;
    bool pointOK = false;
    pointOK = vinCluPtr->getClu(idConf,pConf,
                                partonCluIndx-1,partonCluIndx,partonCluIndx+1,
                                idCluConf,pCluConf,antIndx,swapAB);                
    // Antenna Invariants
    double sDip = m2(pConf[partonCluIndx-1]+pConf[partonCluIndx]+pConf[partonCluIndx+1]);
    double yar = (!swapAB) ? m2(pConf[partonCluIndx-1],pConf[partonCluIndx]) 
    : m2(pConf[partonCluIndx+1],pConf[partonCluIndx]) ;
    double yrb = (!swapAB) ? m2(pConf[partonCluIndx+1],pConf[partonCluIndx]) 
    : m2(pConf[partonCluIndx-1],pConf[partonCluIndx]) ;
    yar /= sDip;
    yrb /= sDip;
    
    // 2.2) Check that the identities of the clustered configuration partons
    //      match with the Born
    // TO DO: momenta check?
    if (idCluConf != idBorn) return 0.;
    // 2.3) Loop over the different polarization configurations for same
    //      clustering (only take the configuration that matches with the
    //      Born)
    // 2.3.2) compute antenna ant_i          
    //virtual double antennaFunction(double yij, double yjk, mui, muj, muk
    //                               int Ipol, int Kpol, 
    //                               int ipol, int jpol, int kpol);      
    double ant = 0.;
    
    if (isSector) {
      ant = antennaeSctPtr->getAnt(antIndx)->antennaFunction(yar,yrb)/sDip;              
      // Charge factor
      double cFac = antennaeSctPtr->getAnt(antIndx)->getChargeFactor();
      ant = cFac * ant; 
    }
    else {
      ant = antennaePtr->getAnt(antIndx)->antennaFunction(yar,yrb)/sDip;              
      // Charge factor
      double cFac = antennaePtr->getAnt(antIndx)->getChargeFactor();
      ant = cFac * ant; 
    } 
    
    // 2.3.3) add to the approximation the single element that matches
    //        the Born configuration
    //        ant_i_polConf * (ariadne)
    approx = ant * ME2Born; 
    if (withPimpFactor) {
      approx = approx * pimp;
    }
    
    // 2.4) Return the approximation        
    return approx;
    
  }
  
  // 3) (For sector) Loop over clusters to find minimum Q_S
  int iPartonCluSct = 0;
  if (isSector) {
    double QSmin= eCM*eCM; 
    for (int partonCluIndx = nISPartons + 1 ; partonCluIndx <= nPartons - 2 ;
         ++partonCluIndx) {                 
      // Introduced evolution variable procedure "type 10" for gluons
      //  and types 8,9 for radiated (non-FS) quarks      
      if (idConf[partonCluIndx] == 21){
        if (RPtr->Q2E(pConf[partonCluIndx-1],pConf[partonCluIndx],pConf[partonCluIndx+1],10) < QSmin){
          QSmin = RPtr->Q2E(pConf[partonCluIndx-1],pConf[partonCluIndx],pConf[partonCluIndx+1],10);
          iPartonCluSct = partonCluIndx;
        }
      } else if (idConf[partonCluIndx] == -2 || idConf[partonCluIndx] == -3) {
        if (RPtr->Q2E(pConf[partonCluIndx-1],pConf[partonCluIndx],pConf[partonCluIndx+1],8) < QSmin){
          QSmin = RPtr->Q2E(pConf[partonCluIndx-1],pConf[partonCluIndx],pConf[partonCluIndx+1],8);
          iPartonCluSct = partonCluIndx;
        }	
      } else if (idConf[partonCluIndx] == 2 || idConf[partonCluIndx] == 3) {
        if (RPtr->Q2E(pConf[partonCluIndx-1],pConf[partonCluIndx],pConf[partonCluIndx+1],9) < QSmin){
          QSmin = RPtr->Q2E(pConf[partonCluIndx-1],pConf[partonCluIndx],pConf[partonCluIndx+1],9);
          iPartonCluSct = partonCluIndx;
        }	
      } else {
        cout << "Warning:(1-clustering) bad Final State" << endl;
      }          
    }
  } 
  
  //  TEST of each of the sectors in a four parton symmetric configuration  
  //  if (nPartons==5 && iPartonCluSct==2) {
  //    return 0.;
  //  }
  
  // 4) Main Loop over clusters 
  //    Sum_i (ant_i * |M_i|^2 )
  for (int partonCluIndx = nISPartons + 1 ; partonCluIndx <= nPartons -2 ;
       ++partonCluIndx) {
    // 4.1) if sector and not good sector cluster, then continue
    if (isSector && iPartonCluSct != partonCluIndx) continue;
    // 4.2) Cluster and compute invariants
    vector<int> idCluConf;
    vector<Vec4> pCluConf;
    int antIndx;
    bool swapAB = false;
    bool pointOK = false;
    pointOK = vinCluPtr->getClu(idConf,pConf,
                                partonCluIndx-1,partonCluIndx,partonCluIndx+1,
                                idCluConf,pCluConf,antIndx,swapAB);                
    // Antenna Invariants
    double sDip = m2(pConf[partonCluIndx-1]+pConf[partonCluIndx]+pConf[partonCluIndx+1]);
    double yar = (!swapAB) ? m2(pConf[partonCluIndx-1],pConf[partonCluIndx]) 
    : m2(pConf[partonCluIndx+1],pConf[partonCluIndx]) ;
    double yrb = (!swapAB) ? m2(pConf[partonCluIndx+1],pConf[partonCluIndx]) 
    : m2(pConf[partonCluIndx-1],pConf[partonCluIndx]) ;
    yar /= sDip;
    yrb /= sDip;
    // 4.3) (For pimp)
    double QE2 = 0.;
    if (withPimpFactor) {
      if (idConf[partonCluIndx] == 21 ) {
        QE2 = RPtr->Q2E(pConf[partonCluIndx-1],
                        pConf[partonCluIndx],
                        pConf[partonCluIndx+1],1);            
      } else if (idConf[partonCluIndx]==-1 || idConf[partonCluIndx]==-2) {
        QE2 = m2(pConf[partonCluIndx],pConf[partonCluIndx+1]);
      } else if (idConf[partonCluIndx]==1 || idConf[partonCluIndx]==2) {
        QE2 = m2(pConf[partonCluIndx-1],pConf[partonCluIndx]);
      }
    }   
    // 4.4) (For Ariadne)
    // Compute the ARIADNE factor for gluon splitting
    double ariFactor = 1.0;
    if (withAriFactor) {
      if (idConf[partonCluIndx] != 21) {
        double sP = sDip;
        double sN = sP;
        if (!swapAB) {
          sN = m2(pCluConf[partonCluIndx]+pCluConf[partonCluIndx+1]);
        } else {
          sN = m2(pCluConf[partonCluIndx-2]+pCluConf[partonCluIndx-1]);
        }
        ariFactor = 2.0*sN/(sP + sN);     
      }
    }
    // 4.5) Loop over the different polarization configurations for same
    //      clustering
    //      Sum_i ( Sum_polConfs (ant_i_polConfs * |M_i_polConfs|^2 ) )
    double approxSamePartonClu = 0.;    
    // 4.5.1) compute antenna ant_i_polConf
    double ant=0.;
    
    if (isSector) {
      ant = antennaeSctPtr->getAnt(antIndx)->antennaFunction(yar,yrb)/sDip;              
      // Charge factor
      double cFac = antennaeSctPtr->getAnt(antIndx)->getChargeFactor();
      ant = cFac * ant; 
    }
    else {
      ant = antennaePtr->getAnt(antIndx)->antennaFunction(yar,yrb)/sDip;              
      // Charge factor
      double cFac = antennaePtr->getAnt(antIndx)->getChargeFactor();
      ant = cFac * ant;       
    }
    
    
    // 4.5.2) call the own function to compute the approximation for
    //        |M_i_polConfs|^2
    double cluApprox = showerapproxfuncunpol(antennaePtr, antennaeSctPtr, verbose,
                                             eCM, RPtr, mgInterfacePtr, vinCluPtr,
                                             nFSpartons-1, idCluConf, pCluConf, 
                                             idBorn, pBorn, nMatchingOrders,
                                             isSector, withAriFactor,
                                             withPimpFactor, QE2);
    // 4.5.3) add to the approximation the single element 
    //        ant_i_polConf * |M_i_polConfs|^2
    //        sum over polConfs only
    approxSamePartonClu += ant * cluApprox ;
    
    //sum over the different clusters (index i)
    if (withAriFactor) approxSamePartonClu = approxSamePartonClu * ariFactor;
    approx += approxSamePartonClu;
    
  } //end of main loop over clusters
  
  // 5) Return the approximation
  if (withPimpFactor) approx = approx * pimp;
  return approx;
  
} //end of function showerapproxfuncunpol


//************************************************************************
// Main Program
//************************************************************************

int main() {
  
  
  //************************************************************************
  // Define Pythia 8 generator with plug-in
  Pythia pythia; 
  pythia.settings.init("Vincia07spin.xml", true);
  VinciaPlugin vincia(&pythia,"vincia07spin.cmnd");
  
  //VinciaShower* vShower(&vincia.shower);  
  
  //************************************************************************
  // Everything from here on is normal Pythia8
  
  // Shorthands
  //Matching* matchingPtr          = &vincia.matching;
  MGInterface* mgInterfacePtr    = &vincia.mgInterface;
  ParticleData*  particleDataPtr = vincia.particleDataPtr;
  Settings* settingsPtr          = vincia.settingsPtr;
  VinClu* vinCluPtr              = &vincia.vinClu;
  EvolutionVariable* RPtr        = &vincia.R;
  
  
  // Extract settings to be used in the main program.  
  double eCM       = settingsPtr->parm("Beams:eCM");
  int    nEvent    = settingsPtr->mode("Main:numberOfEvents");
  int    nShow     = settingsPtr->mode("Main:timesToShow");
  //bool   vinciaOn  = settingsPtr->flag("Vincia");
  int    verbose   = settingsPtr->mode("Vincia:verbose");    
  string process_type = pythia.word("Main:spareWord1");
  string process_type_incoming = pythia.word("Main:spareWord2");
  int nMatchingOrders = settingsPtr->mode("Vincia07spin:nMatchingOrders");
  bool withAriFactor = settingsPtr->flag("Vincia07spin:withAriFactor");
  
  //polarizations are defined by integers
  int process_polQ=-9;
  int process_pol1 = -9;
  //int process_pol1= pythia.mode("Main:spareMode1");
  int process_pol2 = -9;
  int process_pol3 = -9;  
  int process_polQbar=-9;
  //
  bool   force2    = settingsPtr->flag("Main:spareFlag1");
  //double cut       = settingsPtr->parm("Main:spareParm1");
  
  //sum over gluon polarizations to compare to spin summed shower
  //if polarization of all partons is 9, use the spin-summed antennae
  
  
  //FOR GLOBAL
  //To provide a working AntennaSet from which to extract the necessary antennae,
  //we can explore various options
  //1) 
  //The one that worked for the unpolarized sector and global versions
  //of this code
  //VinciaShower* vShower(&vincia.shower);  
  //Then we can use a modified version of the method getAnt(antIndx) in VinciaShower    
  //2)
  
  AntennaSet* antennaePtr = &vincia.antennaSet;  
  AntennaSet* antennaeSctPtr = &vincia.antennaSetSct;  
  
  //************************************************************************
  // Initialize
  pythia.init( 11, -11, eCM);
  
  // List changed settings
  pythia.settings.listChanged();
  
  // Check that Z0 decay channels set correctly.
  pythia.particleData.listChanged();
  
  
  
  vector<int> idOrg;
  vector<Vec4> pOrg;
  
  // First set ID of ancestor (determines matrix element)
  if (process_type_incoming=="Z") idOrg.push_back(23);
  else if (process_type_incoming=="H") idOrg.push_back(25);
  
  // Then set IDs of 3 <= n <= 6 decay daughters
  // So far appears to work including masses
  // but only for kinemaptype 3 (also for massless case)
  
  
  //process type: selected by command file.
  // There is the assumption that the color ordering is q-qbar in the physical 
  // quarks and the corresponding qbar-q in the radiated ones
  
  if (process_type=="q-qbar-q-qbar") {
    idOrg.push_back(1);
    idOrg.push_back(-2);
    idOrg.push_back(2);
    idOrg.push_back(-1);
  } else if (process_type=="q-g-qbar-q-qbar") {
    idOrg.push_back(1);
    idOrg.push_back(21);
    idOrg.push_back(-2);
    idOrg.push_back(2);
    idOrg.push_back(-1);
  } else if (process_type=="q-qbar-q-g-qbar") {
    idOrg.push_back(1);
    idOrg.push_back(-2);
    idOrg.push_back(2);
    idOrg.push_back(21);
    idOrg.push_back(-1);
  } else if (process_type=="q-g-qbar") {
    idOrg.push_back(1);
    idOrg.push_back(21);
    idOrg.push_back(-1);
  } else if (process_type=="q-g-g-qbar") {
    idOrg.push_back(1);
    idOrg.push_back(21);
    idOrg.push_back(21);
    idOrg.push_back(-1);
  } else if (process_type=="q-g-g-g-qbar") {
    idOrg.push_back(1);
    idOrg.push_back(21);
    idOrg.push_back(21);
    idOrg.push_back(21);
    idOrg.push_back(-1);
  } 
  
  
  
  int nOrg=idOrg.size();
  pOrg.resize(nOrg);
  // p[0][i] is the energy of the i'th parton
  double p[4][8];
  double S=pow(eCM,2);
  // Add mother in CM to list of pOrg
  pOrg[0]=Vec4(0.,0.,0.,eCM);
  // Set Z mass in MadGraph
  mgInterfacePtr->setParm("zmass",eCM);
  // Set h mass in MadGraph
  mgInterfacePtr->setParm("hmass",eCM);
  
  
  //***************************************************************************
  // ROOT
  //***************************************************************************
  
  
	// Form name for ROOT files
	ostringstream outfile1;
	// Put root files in subdirectory defined at beginning of file
	outfile1<<rootdir;
	outfile1<<"vincia07weights_sector-";
	outfile1<<process_type_incoming<<"_to_";
	outfile1<< process_type;
	outfile1<< "_MatchOrd_"<<nMatchingOrders<<"_";
	if (force2) outfile1<<"-force2";
	outfile1<<".root";
	
	ostringstream outfile2;
	// Put root files in subdirectory defined at beginning of file
	outfile2<<rootdir;
	outfile2<<"vincia07weights_global-";
	outfile2<<process_type_incoming<<"_to_";
	outfile2<< process_type;
	outfile2<< "_MatchOrd_"<<nMatchingOrders<<"_";
	if (withAriFactor) outfile2<< "_AriFactor";
	if (force2) outfile2<<"-force2";
	outfile2<<".root";
	
	// settings for ratio histograms  
	const double log10rlo = -2.05;
	const double log10rmin = -2.0;
	const double log10rhi = 2;
	const double log10rlo_weights = -4.05;
	const double log10rmin_weights = -4;
	const double log10rhi_weights = 0;
  int nbins = (log10rhi-log10rlo)*25;  
  
  vector <TH1F*> HRofflineplot1; 
  vector <TH1F*> HRofflineplot2; 
  
  //Loop over all spin configurations of external particles
  for (int i = 0; i < 16; i++){ 
    
    //Only loop over the correct number of spin configurations
    if (nOrg - 1 == 3 && i == 4) break;
    if (nOrg - 1 == 4 && i == 8) break;
    
    process_polQ = 2*(i % 2) - 1;
    if (process_polQ==+1) {
      continue;
    }
    
		ostringstream Rhistoname, sectortitle, globaltitle;
		Rhistoname<<"RhistoWEIGHTS_";
		sectortitle<<"sector_";
		globaltitle<<"global_";
    
    //Set the polarizations of all particles
    Rhistoname<<process_polQ<<"_";
    globaltitle<<process_polQ<<"_";
    sectortitle<<process_polQ<<"_";
    if (nOrg-1 >= 3 ) {
      process_pol1 = 2*((int)((double)i/2.0) % 2) - 1;
      Rhistoname<< process_pol1<<"_";
      globaltitle<<process_pol1<<"_";
      sectortitle<<process_pol1<<"_";
      if (nOrg-1 >= 4) {
        process_pol2 = 2*((int)((double)i/4.0) % 2) - 1;
        Rhistoname<< process_pol2<<"_";
        globaltitle<<process_pol2<<"_";
        sectortitle<<process_pol2<<"_";
        if (nOrg-1 == 5) {
          process_pol3 = 2*((int)((double)i/8.0) % 2) - 1;
          Rhistoname<< process_pol3<<"_";
          globaltitle<<process_pol3<<"_";
          sectortitle<<process_pol3<<"_";
        }
      }
    }
    if (process_type_incoming=="Z") process_polQbar = -process_polQ;
    if (process_type_incoming=="H") process_polQbar = process_polQ;
    Rhistoname<< process_polQbar;
    globaltitle<<process_polQbar;
    sectortitle<<process_polQbar;
    
    // Book histo for off-line plots
    
		TH1F* temphist1 = new  TH1F(
                                Rhistoname.str().c_str(),
                                sectortitle.str().c_str(),
                                nbins,
                                log10rlo_weights,
                                log10rhi_weights
                                );
		TH1F* temphist2 = new  TH1F(
                                Rhistoname.str().c_str(),
                                globaltitle.str().c_str(),
                                nbins,
                                log10rlo_weights,
                                log10rhi_weights
                                );
		HRofflineplot1.push_back(temphist1);
		HRofflineplot2.push_back(temphist2);
    
  }//End loop over spin configurations for root histos 
  
  TH1F* temphist1 = new  TH1F(
                              "Rhisto_unpol",
                              "Rhisto_sector_unpol",
                              nbins,
                              log10rlo,
                              log10rhi
                              );
  TH1F* temphist2 = new  TH1F(
                              "Rhisto_unpol",
                              "Rhisto_global_unpol",
                              nbins,
                              log10rlo,
                              log10rhi
                              );
  HRofflineplot1.push_back(temphist1);
  HRofflineplot2.push_back(temphist2);
  
  TH1F* temphist3 = new  TH1F(
                              "Rhisto_summed",
                              "Rhisto_sector_summed",
                              nbins,
                              log10rlo,
                              log10rhi
                              );
  TH1F* temphist4 = new  TH1F(
                              "Rhisto_summed",
                              "Rhisto_global_summed",
                              nbins,
                              log10rlo,
                              log10rhi
                              );
  HRofflineplot1.push_back(temphist3);
  HRofflineplot2.push_back(temphist4);
  
  // Construct Born-level configuration
  // (assuming it is unique)
  vector<int> idBorn;
  vector<Vec4> pBorn;
  idBorn.push_back(idOrg[0]);
  idBorn.push_back(idOrg[1]);
  idBorn.push_back(idOrg[nOrg-1]);
  pBorn.push_back(pOrg[0]);  
  // Construct (massive) momentum vectors 
  // (outgoing along z axis)
  for (int iBorn=1; iBorn<=2; iBorn++) {
    double m0   = particleDataPtr->m0(idBorn[iBorn]);
    double e    = eCM/2;
    double pAbs = sqrt(pow2(e)-pow2(m0));
    double pz   = (iBorn == 1) ? pAbs : -pAbs;
    pBorn.push_back(Vec4(0.,pz,0.,e));
  }
  
  //  // Get matrix element for this configuration
  //  // WARNING: calling ME2 method with integer polarizations.
  //  double ME2Born = mgInterfacePtr->ME2(1,idBorn,pBorn,polBorn);
  //  if (verbose >= 3) cout<<"Retrieved Born normalization from MG = "<<
  //    ME2Born<<endl;
  //  for (unsigned int iB=0;iB<pBorn.size();iB++) cout<<" "<<idBorn[iB]
  //    <<pBorn[iB]; 
  
  // Generate points
  cout << "vincia07 : generating "<<nEvent<<" points"<<endl;
  for (int iEvent=1;iEvent<=nEvent;iEvent++) {
    
    if (iEvent%(max(1,nEvent/max(nShow,1))) == 0)  
      cout << " Now begin event " << iEvent << endl;
    
    // Generate set of massless random momenta
    bool acceptPoint = false;
    Vec4 pSum;
    while ( !acceptPoint ) {
      vincia.rambo.genPoint(S,nOrg-1,p);
      acceptPoint = true;
      for (int iParton=1;iParton<nOrg;iParton++) { 
        Vec4 VecP;
        VecP.px(p[1][iParton-1]);
        VecP.py(p[2][iParton-1]);
        VecP.pz(p[3][iParton-1]);
        VecP.e(p[0][iParton-1]);
        pOrg[iParton]=VecP;
      }      
    }
    
    
    double Rsector;
    double Rglobal;
    
		//TEST
		double ME2sum = 0.0;
		double Rsectorsum = 0.0;
		double Rglobalsum = 0.0;
		double ME2sectorsum = 0.0;
		double ME2globalsum = 0.0;
		vector<double> ME2sectorPlot;
		vector<double> ME2globalPlot;
    
    
    //Loop over all spin configurations of external particles
    for (int i = 0; i < 16; i++){ 
      
      //Only loop over the correct number of spin configurations
      if (nOrg - 1 == 3 && i == 4) break;
      if (nOrg - 1 == 4 && i == 8) break;
      
      //Set the polarizations of all particles
			process_polQ = 2*(i % 2) - 1;
      if (process_polQ==+1) {
        continue;
      }
			if (nOrg-1 >= 3 ) {
				process_pol1 = 2*((int)((double)i/2.0) % 2) - 1;
				if (nOrg-1 >= 4) {
					process_pol2 = 2*((int)((double)i/4.0) % 2) - 1;;
					if (nOrg-1 == 5) {
						process_pol3 = 2*((int)((double)i/8.0) % 2) - 1;
					}
				}
			}
      if (process_type_incoming=="Z") process_polQbar = -process_polQ;
      if (process_type_incoming=="H") process_polQbar = process_polQ;
      
      //set polarizations for BORN. H,Z->qqbar
      vector<int> polBorn;
      polBorn.push_back(9);
      polBorn.push_back(process_polQ);
      polBorn.push_back(process_polQbar);
      
      //set polarizations for the configuration
      //Z(unpolarized) or H
      vector<int> polOrg;
      polOrg.push_back(9);
      //q
      polOrg.push_back(process_polQ);
      if (nOrg-1 >= 3 ) {
        polOrg.push_back(process_pol1);          
        if (nOrg-1 >= 4) {
          polOrg.push_back(process_pol2);          
          if (nOrg-1 == 5) {
            polOrg.push_back(process_pol3);          
          }
        }
      }
      //qbar
      polOrg.push_back(process_polQbar);    
      
      
      // Compute LO matrix element for this n-parton phase-space point
      double ME2 = mgInterfacePtr->ME2(1,idOrg,pOrg,polOrg);
      //TEST
      ME2sum += ME2;
      
      
      //// Isolate special region
      //if (force2) { 
      //	double m2_12 = m2(pOrg[1],pOrg[2]);
      //	double m2_23 = m2(pOrg[2],pOrg[3]);
      //	double m2_34 = m2(pOrg[3],pOrg[4]);
      //	double m2_45 = m2(pOrg[4],pOrg[5]);
      //	// Require gluon collinear with parton in configuration qgqqq
      //	if ( m2_23 > cut ) continue;
      //}    
      
      
      //nOrg= npartons + 1 (parent particle)
      int nFSpartons = nOrg-1;
      
      
      
      //double showerapproxfunc(AntennaSet* antennaePtr, AntennaSetSct* antennaeSctPtr,
      //                        int verbose, double eCM,
      //                        EvolutionVariable* RPtr, MGInterface* mgInterfacePtr, VinClu* vinCluPtr, 
      //                        int nFSpartons, vector<int> idConf, 
      //                        vector<Vec4> pConf, vector<int> polConf, 
      //                        vector<int> idBorn, vector<Vec4> pBorn,
      //                        vector<int> polBorn, int nMatchingOrders,
      //                        bool isSector, bool withAriFactor, 
      //                        bool withPimpFactor, double pimpQE2PreviousConf=0.)
      //                      LAST ARGUMENT IS NOT NEEDED IN THE CALL
      
      double ME2sector = 
      showerapproxfunc(antennaePtr, antennaeSctPtr, verbose,
                       eCM, RPtr, mgInterfacePtr, vinCluPtr,
                       nFSpartons, idOrg, 
                       pOrg, polOrg, 
                       idBorn, pBorn, polBorn, nMatchingOrders,
                       true, withAriFactor, false);
      
      double ME2global = 
      showerapproxfunc(antennaePtr, antennaeSctPtr, verbose,
                       eCM, RPtr, mgInterfacePtr, vinCluPtr,
                       nFSpartons, idOrg, 
                       pOrg, polOrg, 
                       idBorn, pBorn, polBorn, nMatchingOrders,
                       false, withAriFactor, true);
      
			//TEST
			ME2sectorPlot.push_back(ME2sector);
			ME2globalPlot.push_back(ME2global);
			
			ME2sectorsum += ME2sector;
			ME2globalsum += ME2global;
			
			Rsector = ME2sector / ME2;	
			Rglobal = ME2global / ME2;
      
    }//End spin configuration loop 
    
    //nOrg= npartons + 1 (parent particle)
    int nFSpartons = nOrg-1;
    
    double ME2sectorunpol = 
    showerapproxfuncunpol(antennaePtr, antennaeSctPtr, verbose,
                          eCM, RPtr, mgInterfacePtr, vinCluPtr,
                          nFSpartons, idOrg, pOrg, 
                          idBorn, pBorn, nMatchingOrders,
                          true, withAriFactor, false);
    
    double ME2globalunpol = 
    showerapproxfuncunpol(antennaePtr, antennaeSctPtr, verbose,
                          eCM, RPtr, mgInterfacePtr, vinCluPtr,
                          nFSpartons, idOrg, pOrg, 
                          idBorn, pBorn, nMatchingOrders,
                          false, withAriFactor, true);
    
    //set as unpolarized for BORN. H,Z->qqbar
    vector<int> polBorn;
    polBorn.push_back(9);
    polBorn.push_back(9);
    polBorn.push_back(9);
    
    //set as unpolarized for the configuration
    //Z(unpolarized) or H
    vector<int> polOrg;
    polOrg.push_back(9);
    //q
    polOrg.push_back(9);
    if (nOrg-1 >= 3 ) {
      polOrg.push_back(9);
      if (nOrg-1 >= 4) {
        polOrg.push_back(9);
        if (nOrg-1 == 5) {
          polOrg.push_back(9);
        }
      }
    }
    //qbar
    polOrg.push_back(9);
    
    double ME2unpol = mgInterfacePtr->ME2(1,idOrg,pOrg,polOrg);
    
    double Rsectorunpol = ME2sectorunpol / ME2unpol;
    double Rglobalunpol = ME2globalunpol / ME2unpol;
    
    //
    //Below: some comparisons for diagnostics
    Rsectorsum = ME2sectorsum / ME2sum;   
    Rglobalsum = ME2globalsum / ME2sum;   
    //    //TEST
    //		printf("Rsectorsum = %lf, Rsectorunpol = %lf\n",Rsectorsum,Rsectorunpol); 
    //		printf("Rglobalsum = %lf, Rglobalunpol = %lf\n",Rglobalsum,Rglobalunpol); 
    //		printf("ME2sum = %lf, ME2unpol = %lf\n",ME2sum,ME2unpol); 
    //		printf("ME2globalsum = %lf, ME2globalunpol = %lf\n",ME2globalsum,ME2globalunpol); 
    //		printf("ME2sectorsum = %lf, ME2sectorunpol = %lf\n",ME2sectorsum,ME2sectorunpol); 
    
    
		// Fill off-line histogram
		for (int i = 0; i < 8; i++){ 			
			//Only loop over the correct number of spin configurations
			if (nOrg - 1 == 3 && i == 2) break;
			if (nOrg - 1 == 4 && i == 4) break;
			HRofflineplot1[i]->Fill(log10(max(ME2sectorPlot[i]/ME2sectorsum,pow(10,log10rmin_weights))));
			HRofflineplot2[i]->Fill(log10(max(ME2globalPlot[i]/ME2globalsum,pow(10,log10rmin_weights))));
		}
		HRofflineplot1[(int)HRofflineplot1.size()-2]->Fill(log10(max(Rsectorunpol,pow(10,log10rmin))));
		HRofflineplot2[(int)HRofflineplot2.size()-2]->Fill(log10(max(Rglobalunpol,pow(10,log10rmin))));
		HRofflineplot1.back()->Fill(log10(max(Rsectorsum,pow(10,log10rmin))));
		HRofflineplot2.back()->Fill(log10(max(Rglobalsum,pow(10,log10rmin))));
    
  } // End of event generation loop
  
  // Open and save ROOT file
  
  TFile f1(outfile1.str().c_str(),"recreate");
  // Opened root file:
  cout <<"vincia07 : saving ROOT file "<<outfile1.str()<<endl;  
  
  for (int i = 0; i < (int)HRofflineplot1.size(); i++){
    // give the integral as an output
    cout << "Integral of " << outfile1.str() << "= " << HRofflineplot1[i]->Integral() << endl;
    if (HRofflineplot1[i]->Integral() == 0.0) {cout << "ERROR. INTEGRAL 0.0";}
    HRofflineplot1[i]->Scale(1./HRofflineplot1[i]->Integral());
    HRofflineplot1[i]->Write();
  } 
  
  f1.Close();
  
  TFile f2(outfile2.str().c_str(),"recreate");
  // Opened root file:
  cout <<"vincia07 : saving ROOT file "<<outfile2.str()<<endl;  
  
  for (int i = 0; i < (int)HRofflineplot1.size(); i++){
    // give the integral as an output
    cout << "Integral of " << outfile2.str() << "= " << HRofflineplot2[i]->Integral() << endl;
    if (HRofflineplot2[i]->Integral() == 0.0) {cout << "ERROR. INTEGRAL 0.0";}
    HRofflineplot2[i]->Scale(1./HRofflineplot2[i]->Integral());
    HRofflineplot2[i]->Write();
  }
  
  f2.Close();
  
  //  // Wait for user keystroke before terminating (kills display)
  //  cout << endl << "Enter q to terminate..." << endl;
  //  char tmp;cin>>tmp;
  
  // Done.
  return 0;
}



==> root/weightmacro07_spin.C <==
//=========Macro for plotting weight distributions
// made for sector shower, and for comparisons between sector and global

#include <iostream.h>

int plotComparisonUnpolVsPol(
                    string fileNam4sector, 
                    string fileNam5sector, 
                    string fileNam6sector, 
                    string histname4_1, string histname4_2,
                    string histname5_1, string histname5_2, 
                    string histname6_1, string histname6_2,
                    string title4, string title5, string title6,
                    string subTit,
                    string matchTit1, string matchTit2, string matchTit3,
                    string savename,
                    string labmassless4, string lablight4, 
                    string labmassless5, string lablight5,
                    string labmassless6, string lablight6) {
  
  // Log or no log
  bool useLog = true;
  // number of plots
  int nPlots = 3;
  
  // Global titles and axis boundaries
  string title=" ";
  string xtitle="log_{10}(PS/ME)";
  string ytitle="Fraction of Phase Space";
  double xMin = -2.05;
  double xMax = 1.9999;
  double dx   = xMax-xMin; 
  double yMin = 0.0001;
  double yMax = 11;
  if (! useLog) {
    yMax = 0.75;
  }
  
  // Define colors and titles
  int c  = 1;
  int ca = 49;
  int cb = 46;
  int cc = 92;
  
  int lwa = 1;
  int lwb = 1;
  int lwc = 3;
  
  // version string
  //  string versionstring("#splitline{Vincia 1.025 +}{\tMadGraph 4.426}");
  string versionstring("Vincia 1.029");
  
  // Draw legend  
  double xLeg = 0.12;
  double xLegEnd = 0.5;
  //double yLegTop = 0.54;
  //double yLeg = 0.27;
  double yLegTop = 0.60;
  double yLeg = 0.33;
  // for some reason the x-coordinate has to be different for the 
  // legend of the 5-parton histogram
  double xleg5 = 0.05;
  double xleg6 = 0.05;
  
  
  gStyle->Reset();
  gStyle->SetPadColor(0);
  //gStyle->SetFillColor(0);
  gStyle->SetOptStat(0);
  gStyle->SetTitleOffset(1.1,"y");
  gStyle->SetPalette(50,0);
  
  cout << "define the canvas " << endl;
  // Define the canvas
  int sizX = nPlots*300;
  TCanvas c1("c1"," ",200,10,sizX,300); 
  c1.SetFillColor(0);
  c1.UseCurrentStyle();
  c1.SetFrameBorderMode(0);
  
  
  // Define the three pads
  double xLo1=0.0;
  double xLo2=0.36;
  double xLo3=0.68;
  
  double xHi1=xLo2;
  double xHi2=xLo3;
  double xHi3=1.0;
  TPad pad1("pad1"," ",xLo1,0.0,xHi1,1.0);
  TPad pad2("pad2"," ",xLo2,0.0,xHi2,1.0);
  TPad pad3("pad3"," ",xLo3,0.0,xHi3,1.0);
  pad1.SetLeftMargin(1.0);
  pad1.SetRightMargin(0.0);
  pad1.SetBorderMode(0);
  pad1.SetFrameBorderMode(0);
  pad1.Draw();
  pad2.SetLeftMargin(0.0);
  pad2.SetRightMargin(0.0);
  pad2.SetBorderMode(0);
  pad2.SetFrameBorderMode(0);
  pad2.Draw();
  pad3.SetLeftMargin(0.0);      
  pad3.SetRightMargin(0.01);
  pad3.SetBorderMode(0);
  pad3.SetFrameBorderMode(0);
  pad3.Draw();
  
  //===================================================================
  // PLOT 1: SECOND ORDER
  
  printf("drawing second order plots\n");
  pad1.cd();
  if (useLog) pad1.SetLogy();
  
  
  TH2D axeshisto("axeshisto",title.c_str(),2,xMin,xMax,2,yMin,yMax);
  axeshisto.SetStats(0);
  axeshisto.GetXaxis()->SetTitle(xtitle.c_str());
  axeshisto.GetXaxis()->SetNdivisions(508);
  axeshisto.GetXaxis()->SetLabelFont(42);
  axeshisto.GetXaxis()->SetLabelSize(0.042);
  axeshisto.GetXaxis()->SetTitleSize(0.042);
  axeshisto.GetXaxis()->SetTitleFont(42);
  axeshisto.GetYaxis()->SetTitle(ytitle.c_str());
  axeshisto.GetYaxis()->SetNdivisions(508);
  axeshisto.GetYaxis()->SetLabelFont(42);
  axeshisto.GetYaxis()->SetLabelSize(0.042);
  axeshisto.GetYaxis()->SetTitleSize(0.042);
  axeshisto.GetYaxis()->SetLabelOffset(0.01);
  axeshisto.GetYaxis()->SetTitleOffset(1.2);
  axeshisto.GetYaxis()->SetTitleFont(42);
  axeshisto.SetTitle("");
  axeshisto.Draw();
  
  // Open histograms
  int nH4 = 0;
  
  cout << "loading second order histograms" << endl;
  
  nH4++;
  
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file4sector(fileNam4sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  file4sector.GetObject(histname4_1.c_str(), HR1sector);
  file4sector.GetObject(histname4_2.c_str(), HR2sector);
  //Format histo
  //gPad->UseCurrentStyle();      
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  
  // Title
  double x1   = xMin+0.06*dx;
  double dy   = 0.8;
  double y1   = yMax*pow(dy,4.);
  double y2   = y1*pow(dy,5.);
  double y3   = y2*pow(dy,3.3);
  double y4   = y3*pow(dy,3.7);
  double tSiz = 0.035; 
  double gSiz = 0.08; 
  double gSubSiz = 0.045; 
  double gSubSubSiz = 0.050; 
  tex = new TLatex(x1,y1,title4.c_str());
  tex->SetTextFont(42);
  tex->SetTextAlign(12);
  tex->SetTextSize(gSiz);
  if (nH4 >= 1) tex->Draw();
  // Subtitle
  tex2 = new TLatex(x1,y4,versionstring.c_str());
  tex2->SetTextFont(42);
  tex2->SetTextAlign(12);
  tex2->SetTextSize(gSubSiz);
  if (nH4 >= 1) tex2->Draw();
  // Subsubtitle
  tex3 = new TLatex(x1,y2,subTit.c_str());
  tex3->SetTextFont(42);
  tex3->SetTextAlign(12);
  tex3->SetTextSize(gSubSubSiz);
  if (nH4 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit1.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH4 >= 1) tex4->Draw();
  
  // Draw line
  TLine *line = new TLine(0.0,yMin,0.0,yMax);
  line->SetLineStyle(4);
  line->SetLineColor(13);
  if (nH4 >= 1) line->Draw();
  
  //  if (nH4 <= 2 ) yLeg = 0.37;
  if (nH4 <= 2 ) yLeg = 0.43;
  TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
  leg->SetBorderSize(0);
  leg->SetFillStyle(0);
  leg->SetTextFont(42);
  TLegendEntry *entry=leg->AddEntry("gr",labmassless4.c_str(),"p");
  entry->SetLineColor(c);
  entry->SetMarkerColor(c);
  entry->SetMarkerSize(0.5);
  entry->SetMarkerStyle(21);
  entry->SetTextAlign(12);
  //  entry->SetTextSize(0.05);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  TLegendEntry *entry=leg->AddEntry("gr",lablight4.c_str(),"l");
  entry->SetLineColor(ca);
  entry->SetLineWidth(lwa);
  entry->SetLineStyle(1);
  entry->SetTextAlign(12);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  
  leg->Draw();
  
  
  // THIRD ORDER (direct copy of second order)
  
  cout << "drawing third order plots" << endl;
  pad2.cd();
  if (useLog) pad2.SetLogy();
  
  axeshisto.Draw();
  
  int nH5 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH5++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file5sector(fileNam5sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file5sector.GetObject(histname5_1.c_str(), HR1sector);
  file5sector.GetObject(histname5_2.c_str(), HR2sector);
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
    
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  
  
  
  // Title
  tex5 = new TLatex(x1,y1,title5.c_str());
  tex5->SetTextFont(42);
  tex5->SetTextAlign(12);
  tex5->SetTextSize(gSiz);
  if (nH5 >= 1) tex5->Draw();
  // Subtitle
  if (nH5 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH5 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit2.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH5 >= 1) tex4->Draw();
  
  // Draw line
  if (nH5 >= 1) line->Draw();
  
  // Draw legend  
  if (nH5 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless5.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight5.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    
    leg->Draw();
    
  }
  
  
  // FOURTH ORDER (direct copy of third order)
  
  cout << "drawing fourth order plots" << endl;
  pad3.cd();
  if (useLog) pad3.SetLogy();
  
  axeshisto.Draw();
  
  int nH6 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH6++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file6sector(fileNam6sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file6sector.GetObject(histname6_1.c_str(), HR1sector);
  file6sector.GetObject(histname6_2.c_str(), HR2sector);
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  
  
  // Title
  tex6 = new TLatex(x1,y1,title6.c_str());
  tex6->SetTextFont(42);
  tex6->SetTextAlign(12);
  tex6->SetTextSize(gSiz);
  if (nH6 >= 1) tex6->Draw();
  // Subtitle
  if (nH6 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH6 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit3.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH6 >= 1) tex4->Draw();
  
  // Draw line
  if (nH6 >= 1) line->Draw();
  
  // Draw legend  
  if (nH6 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless6.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight6.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    
    leg->Draw();
  }
  
  // save the canvas
  
  c1.SaveAs(savename.c_str());
}

int plotComparisonUnpolVsPolRestricted(
                             string fileNam4sector, 
                             string fileNam5sector, 
                             string fileNam6sector, 
                             string histname4_1, string histname4_2,
                             string histname5_1, string histname5_2, 
                             string histname6_1, string histname6_2,
                             string title4, string title5, string title6,
                             string subTit,
                             string matchTit1, string matchTit2, string matchTit3,
                             string savename,
                             string labmassless4, string lablight4, 
                             string labmassless5, string lablight5,
                             string labmassless6, string lablight6) {
  
  // Log or no log
  bool useLog = true;
  // number of plots
  int nPlots = 3;
  
  // Global titles and axis boundaries
  string title=" ";
  string xtitle="log_{10}(PS/ME)";
  string ytitle="Fraction of restricted Phase Space";
  double xMin = -2.05;
  double xMax = 1.9999;
  double dx   = xMax-xMin; 
  double yMin = 0.0001;
  double yMax = 11;
  if (! useLog) {
    yMax = 0.75;
  }
  
  // Define colors and titles
  int c  = 1;
  int ca = 49;
  int cb = 46;
  int cc = 92;
  
  int lwa = 1;
  int lwb = 1;
  int lwc = 3;
  
  // version string
  //  string versionstring("#splitline{Vincia 1.025 +}{\tMadGraph 4.426}");
  string versionstring("Vincia 1.029");
  
  // Draw legend  
  double xLeg = 0.12;
  double xLegEnd = 0.5;
  //double yLegTop = 0.54;
  //double yLeg = 0.27;
  double yLegTop = 0.60;
  double yLeg = 0.33;
  // for some reason the x-coordinate has to be different for the 
  // legend of the 5-parton histogram
  double xleg5 = 0.05;
  double xleg6 = 0.05;
  
  
  gStyle->Reset();
  gStyle->SetPadColor(0);
  //gStyle->SetFillColor(0);
  gStyle->SetOptStat(0);
  gStyle->SetTitleOffset(1.1,"y");
  gStyle->SetPalette(50,0);
  
  cout << "define the canvas " << endl;
  // Define the canvas
  int sizX = nPlots*300;
  TCanvas c1("c1"," ",200,10,sizX,300); 
  c1.SetFillColor(0);
  c1.UseCurrentStyle();
  c1.SetFrameBorderMode(0);
  
  
  // Define the three pads
  double xLo1=0.0;
  double xLo2=0.36;
  double xLo3=0.68;
  
  double xHi1=xLo2;
  double xHi2=xLo3;
  double xHi3=1.0;
  TPad pad1("pad1"," ",xLo1,0.0,xHi1,1.0);
  TPad pad2("pad2"," ",xLo2,0.0,xHi2,1.0);
  TPad pad3("pad3"," ",xLo3,0.0,xHi3,1.0);
  pad1.SetLeftMargin(1.0);
  pad1.SetRightMargin(0.0);
  pad1.SetBorderMode(0);
  pad1.SetFrameBorderMode(0);
  pad1.Draw();
  pad2.SetLeftMargin(0.0);
  pad2.SetRightMargin(0.0);
  pad2.SetBorderMode(0);
  pad2.SetFrameBorderMode(0);
  pad2.Draw();
  pad3.SetLeftMargin(0.0);      
  pad3.SetRightMargin(0.01);
  pad3.SetBorderMode(0);
  pad3.SetFrameBorderMode(0);
  pad3.Draw();
  
  //===================================================================
  // PLOT 1: SECOND ORDER
  
  printf("drawing second order plots\n");
  pad1.cd();
  if (useLog) pad1.SetLogy();
  
  
  TH2D axeshisto("axeshisto",title.c_str(),2,xMin,xMax,2,yMin,yMax);
  axeshisto.SetStats(0);
  axeshisto.GetXaxis()->SetTitle(xtitle.c_str());
  axeshisto.GetXaxis()->SetNdivisions(508);
  axeshisto.GetXaxis()->SetLabelFont(42);
  axeshisto.GetXaxis()->SetLabelSize(0.042);
  axeshisto.GetXaxis()->SetTitleSize(0.042);
  axeshisto.GetXaxis()->SetTitleFont(42);
  axeshisto.GetYaxis()->SetTitle(ytitle.c_str());
  axeshisto.GetYaxis()->SetNdivisions(508);
  axeshisto.GetYaxis()->SetLabelFont(42);
  axeshisto.GetYaxis()->SetLabelSize(0.042);
  axeshisto.GetYaxis()->SetTitleSize(0.042);
  axeshisto.GetYaxis()->SetLabelOffset(0.01);
  axeshisto.GetYaxis()->SetTitleOffset(1.2);
  axeshisto.GetYaxis()->SetTitleFont(42);
  axeshisto.SetTitle("");
  axeshisto.Draw();
  
  // Open histograms
  int nH4 = 0;
  
  cout << "loading second order histograms" << endl;
  
  nH4++;
  
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file4sector(fileNam4sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  file4sector.GetObject(histname4_1.c_str(), HR1sector);
  file4sector.GetObject(histname4_2.c_str(), HR2sector);
  //Format histo
  //gPad->UseCurrentStyle();      
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  
  // Title
  double x1   = xMin+0.06*dx;
  double dy   = 0.8;
  double y1   = yMax*pow(dy,4.);
  double y2   = y1*pow(dy,5.);
  double y3   = y2*pow(dy,3.3);
  double y4   = y3*pow(dy,3.7);
  double y5   = y4*pow(dy,22);
  double tSiz = 0.035; 
  double gSiz = 0.08; 
  double gSubSiz = 0.045; 
  double gSubSubSiz = 0.050; 
  tex = new TLatex(x1,y1,title4.c_str());
  tex->SetTextFont(42);
  tex->SetTextAlign(12);
  tex->SetTextSize(gSiz);
  if (nH4 >= 1) tex->Draw();
  // Subtitle
  tex2 = new TLatex(x1,y4,versionstring.c_str());
  tex2->SetTextFont(42);
  tex2->SetTextAlign(12);
  tex2->SetTextSize(gSubSiz);
  if (nH4 >= 1) tex2->Draw();
  // Subsubtitle
  tex3 = new TLatex(x1,y2,subTit.c_str());
  tex3->SetTextFont(42);
  tex3->SetTextAlign(12);
  tex3->SetTextSize(gSubSubSiz);
  if (nH4 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit1.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH4 >= 1) tex4->Draw();
  // Restricted legend
  texPS = new TLatex(x1,y5,"(y<0.01)");
  texPS->SetTextFont(42);
  texPS->SetTextAlign(12);
  texPS->SetTextSize(gSubSiz);
  if (nH4 >= 1) texPS->Draw();
  
  // Draw line
  TLine *line = new TLine(0.0,yMin,0.0,yMax);
  line->SetLineStyle(4);
  line->SetLineColor(13);
  if (nH4 >= 1) line->Draw();
  
  //  if (nH4 <= 2 ) yLeg = 0.37;
  if (nH4 <= 2 ) yLeg = 0.43;
  TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
  leg->SetBorderSize(0);
  leg->SetFillStyle(0);
  leg->SetTextFont(42);
  TLegendEntry *entry=leg->AddEntry("gr",labmassless4.c_str(),"p");
  entry->SetLineColor(c);
  entry->SetMarkerColor(c);
  entry->SetMarkerSize(0.5);
  entry->SetMarkerStyle(21);
  entry->SetTextAlign(12);
  //  entry->SetTextSize(0.05);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  TLegendEntry *entry=leg->AddEntry("gr",lablight4.c_str(),"l");
  entry->SetLineColor(ca);
  entry->SetLineWidth(lwa);
  entry->SetLineStyle(1);
  entry->SetTextAlign(12);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  
  leg->Draw();
  
  
  // THIRD ORDER (direct copy of second order)
  
  cout << "drawing third order plots" << endl;
  pad2.cd();
  if (useLog) pad2.SetLogy();
  
  axeshisto.Draw();
  
  int nH5 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH5++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file5sector(fileNam5sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file5sector.GetObject(histname5_1.c_str(), HR1sector);
  file5sector.GetObject(histname5_2.c_str(), HR2sector);
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  
  
  
  // Title
  tex5 = new TLatex(x1,y1,title5.c_str());
  tex5->SetTextFont(42);
  tex5->SetTextAlign(12);
  tex5->SetTextSize(gSiz);
  if (nH5 >= 1) tex5->Draw();
  // Subtitle
  if (nH5 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH5 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit2.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH5 >= 1) tex4->Draw();
  
  if (nH5 >= 1) texPS->Draw();
  
  // Draw line
  if (nH5 >= 1) line->Draw();
  
  // Draw legend  
  if (nH5 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xleg5,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless5.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight5.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    
    leg->Draw();
    
  }
  
  
  // FOURTH ORDER (direct copy of third order)
  
  cout << "drawing fourth order plots" << endl;
  pad3.cd();
  if (useLog) pad3.SetLogy();
  
  axeshisto.Draw();
  
  int nH6 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH6++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file6sector(fileNam6sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file6sector.GetObject(histname6_1.c_str(), HR1sector);
  file6sector.GetObject(histname6_2.c_str(), HR2sector);
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  
  
  // Title
  tex6 = new TLatex(x1,y1,title6.c_str());
  tex6->SetTextFont(42);
  tex6->SetTextAlign(12);
  tex6->SetTextSize(gSiz);
  if (nH6 >= 1) tex6->Draw();
  // Subtitle
  if (nH6 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH6 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit3.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH6 >= 1) tex4->Draw();
  if (nH6 >= 1) texPS->Draw();  
  // Draw line
  if (nH6 >= 1) line->Draw();
  
  // Draw legend  
  if (nH6 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xleg6,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless6.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight6.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    
    leg->Draw();
  }
  
  // save the canvas
  
  c1.SaveAs(savename.c_str());
}


int plotMatching(
                 string fileNam4sector1,string fileNam4sector2, 
                 string fileNam5sector1,string fileNam5sector2, 
                 string fileNam6sector1,string fileNam6sector2, 
                 string histname4,
                 string histname5,
                 string histname6,
                 string title4, string title5, string title6,
                 string subTit,
                 string matchTit1, string matchTit2, string matchTit3,
                 string savename,
                 string labmassless4, string lablight4, 
                 string labmassless5, string lablight5,
                 string labmassless6, string lablight6) {
  
  // Log or no log
  bool useLog = true;
  // number of plots
  int nPlots = 3;
  
  // Global titles and axis boundaries
  string title=" ";
  string xtitle="log_{10}(PS/ME)";
  string ytitle="Fraction of Phase Space";
  double xMin = -2.05;
  double xMax = 1.9999;
  double dx   = xMax-xMin; 
  double yMin = 0.0001;
  double yMax = 11;
  if (! useLog) {
    yMax = 0.75;
  }
  
  // Define colors and titles
  int c  = 1;
  int ca = 49;
  int cb = 46;
  int cc = 92;
  
  int lwa = 1;
  int lwb = 1;
  int lwc = 3;
  
  // version string
  //  string versionstring("#splitline{Vincia 1.025 +}{\tMadGraph 4.426}");
  string versionstring("Vincia 1.029");
  
  // Draw legend  
  double xLeg = 0.12;
  double xLegEnd = 0.5;
  //double yLegTop = 0.54;
  //double yLeg = 0.27;
  double yLegTop = 0.60;
  double yLeg = 0.33;
  // for some reason the x-coordinate has to be different for the 
  // legend of the 5-parton histogram
  double xleg5 = 0.05;
  double xleg6 = 0.05;
  
  
  gStyle->Reset();
  gStyle->SetPadColor(0);
  //gStyle->SetFillColor(0);
  gStyle->SetOptStat(0);
  gStyle->SetTitleOffset(1.1,"y");
  gStyle->SetPalette(50,0);
  
  cout << "define the canvas " << endl;
  // Define the canvas
  int sizX = nPlots*300;
  TCanvas c1("c1"," ",200,10,sizX,300); 
  c1.SetFillColor(0);
  c1.UseCurrentStyle();
  c1.SetFrameBorderMode(0);
  
  
  // Define the three pads
  double xLo1=0.0;
  double xLo2=0.36;
  double xLo3=0.68;
  
  double xHi1=xLo2;
  double xHi2=xLo3;
  double xHi3=1.0;
  TPad pad1("pad1"," ",xLo1,0.0,xHi1,1.0);
  TPad pad2("pad2"," ",xLo2,0.0,xHi2,1.0);
  TPad pad3("pad3"," ",xLo3,0.0,xHi3,1.0);
  pad1.SetLeftMargin(1.0);
  pad1.SetRightMargin(0.0);
  pad1.SetBorderMode(0);
  pad1.SetFrameBorderMode(0);
  pad1.Draw();
  pad2.SetLeftMargin(0.0);
  pad2.SetRightMargin(0.0);
  pad2.SetBorderMode(0);
  pad2.SetFrameBorderMode(0);
  pad2.Draw();
  pad3.SetLeftMargin(0.0);      
  pad3.SetRightMargin(0.01);
  pad3.SetBorderMode(0);
  pad3.SetFrameBorderMode(0);
  pad3.Draw();
  
  //===================================================================
  // PLOT 1: SECOND ORDER
  
  printf("drawing second order plots\n");
  pad1.cd();
  if (useLog) pad1.SetLogy();
  
  
  TH2D axeshisto("axeshisto",title.c_str(),2,xMin,xMax,2,yMin,yMax);
  axeshisto.SetStats(0);
  axeshisto.GetXaxis()->SetTitle(xtitle.c_str());
  axeshisto.GetXaxis()->SetNdivisions(508);
  axeshisto.GetXaxis()->SetLabelFont(42);
  axeshisto.GetXaxis()->SetLabelSize(0.042);
  axeshisto.GetXaxis()->SetTitleSize(0.042);
  axeshisto.GetXaxis()->SetTitleFont(42);
  axeshisto.GetYaxis()->SetTitle(ytitle.c_str());
  axeshisto.GetYaxis()->SetNdivisions(508);
  axeshisto.GetYaxis()->SetLabelFont(42);
  axeshisto.GetYaxis()->SetLabelSize(0.042);
  axeshisto.GetYaxis()->SetTitleSize(0.042);
  axeshisto.GetYaxis()->SetLabelOffset(0.01);
  axeshisto.GetYaxis()->SetTitleOffset(1.2);
  axeshisto.GetYaxis()->SetTitleFont(42);
  axeshisto.SetTitle("");
  axeshisto.Draw();
  
  // Open histograms
  int nH4 = 0;
  
  cout << "loading second order histograms" << endl;
  
  nH4++;
  
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file4sector1(fileNam4sector1.c_str()); 
  TFile file4sector2(fileNam4sector2.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  file4sector1.GetObject(histname4.c_str(), HR1sector);
  file4sector2.GetObject(histname4.c_str(), HR2sector);
  
  //Format histo
  //gPad->UseCurrentStyle();      
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  
  // Title
  double x1   = xMin+0.06*dx;
  double dy   = 0.8;
  double y1   = yMax*pow(dy,4.);
  double y2   = y1*pow(dy,5.);
  double y3   = y2*pow(dy,3.3);
  double y4   = y3*pow(dy,3.7);
  double tSiz = 0.035; 
  double gSiz = 0.08; 
  double gSubSiz = 0.045; 
  double gSubSubSiz = 0.050; 
  tex = new TLatex(x1,y1,title4.c_str());
  tex->SetTextFont(42);
  tex->SetTextAlign(12);
  tex->SetTextSize(gSiz);
  if (nH4 >= 1) tex->Draw();
  // Subtitle
  tex2 = new TLatex(x1,y4,versionstring.c_str());
  tex2->SetTextFont(42);
  tex2->SetTextAlign(12);
  tex2->SetTextSize(gSubSiz);
  if (nH4 >= 1) tex2->Draw();
  // Subsubtitle
  tex3 = new TLatex(x1,y2,subTit.c_str());
  tex3->SetTextFont(42);
  tex3->SetTextAlign(12);
  tex3->SetTextSize(gSubSubSiz);
  if (nH4 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit1.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH4 >= 1) tex4->Draw();
  
  // Draw line
  TLine *line = new TLine(0.0,yMin,0.0,yMax);
  line->SetLineStyle(4);
  line->SetLineColor(13);
  if (nH4 >= 1) line->Draw();
  
  //  if (nH4 <= 2 ) yLeg = 0.37;
  if (nH4 <= 2 ) yLeg = 0.43;
  TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
  leg->SetBorderSize(0);
  leg->SetFillStyle(0);
  leg->SetTextFont(42);
  TLegendEntry *entry=leg->AddEntry("gr",labmassless4.c_str(),"p");
  entry->SetLineColor(c);
  entry->SetMarkerColor(c);
  entry->SetMarkerSize(0.5);
  entry->SetMarkerStyle(21);
  entry->SetTextAlign(12);
  //  entry->SetTextSize(0.05);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  TLegendEntry *entry=leg->AddEntry("gr",lablight4.c_str(),"l");
  entry->SetLineColor(ca);
  entry->SetLineWidth(lwa);
  entry->SetLineStyle(1);
  entry->SetTextAlign(12);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  
  leg->Draw();
  
  
  // THIRD ORDER (direct copy of second order)
  
  cout << "drawing third order plots" << endl;
  pad2.cd();
  if (useLog) pad2.SetLogy();
  
  axeshisto.Draw();
  
  int nH5 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH5++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file5sector1(fileNam5sector1.c_str()); 
  TFile file5sector2(fileNam5sector2.c_str()); 
  
  TH1F* HR1sector;
  TH1F* HR2sector;
  
  file5sector1.GetObject(histname5.c_str(), HR1sector);
  file5sector2.GetObject(histname5.c_str(), HR2sector);
  
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  
  
  
  // Title
  tex5 = new TLatex(x1,y1,title5.c_str());
  tex5->SetTextFont(42);
  tex5->SetTextAlign(12);
  tex5->SetTextSize(gSiz);
  if (nH5 >= 1) tex5->Draw();
  // Subtitle
  if (nH5 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH5 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit2.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH5 >= 1) tex4->Draw();
  
  // Draw line
  if (nH5 >= 1) line->Draw();
  
  // Draw legend  
  if (nH5 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless5.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight5.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    
    
    leg->Draw();
    
  }
  
  
  // FOURTH ORDER (direct copy of third order)
  
  cout << "drawing fourth order plots" << endl;
  pad3.cd();
  if (useLog) pad3.SetLogy();
  
  axeshisto.Draw();
  
  int nH6 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH6++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file6sector1(fileNam6sector1.c_str()); 
  TFile file6sector2(fileNam6sector2.c_str()); 
  
  TH1F* HR1sector;
  TH1F* HR2sector;
  
  file6sector1.GetObject(histname6.c_str(), HR1sector);
  file6sector2.GetObject(histname6.c_str(), HR2sector);
  
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  
  
  
  // Title
  tex6 = new TLatex(x1,y1,title6.c_str());
  tex6->SetTextFont(42);
  tex6->SetTextAlign(12);
  tex6->SetTextSize(gSiz);
  if (nH6 >= 1) tex6->Draw();
  // Subtitle
  if (nH6 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH6 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit3.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH6 >= 1) tex4->Draw();
  
  // Draw line
  if (nH6 >= 1) line->Draw();
  
  // Draw legend  
  if (nH6 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless6.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight6.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);

    
    leg->Draw();
  }
  
  // save the canvas
  
  c1.SaveAs(savename.c_str());
}

int plotFiniteTermsVariation(
                             string fileNam4sector1,string fileNam4sector2,string fileNam4sector3, 
                             string fileNam5sector1,string fileNam5sector2,string fileNam5sector3, 
                             string fileNam6sector1,string fileNam6sector2,string fileNam6sector3, 
                             string histname4,
                             string histname5,
                             string histname6,
                             string title4, string title5, string title6,
                             string subTit,
                             string matchTit1, string matchTit2, string matchTit3,
                             string savename,
                             string labmassless4, string lablight4, string labheavy4, 
                             string labmassless5, string lablight5, string labheavy5,
                             string labmassless6, string lablight6, string labheavy6) {
  
  // Log or no log
  bool useLog = true;
  // number of plots
  int nPlots = 3;
  
  // Global titles and axis boundaries
  string title=" ";
  string xtitle="log_{10}(PS/ME)";
  string ytitle="Fraction of Phase Space";
  double xMin = -2.05;
  double xMax = 1.9999;
  double dx   = xMax-xMin; 
  double yMin = 0.0001;
  double yMax = 11;
  if (! useLog) {
    yMax = 0.75;
  }
  
  // Define colors and titles
  int c  = 1;
  int ca = 49;
  int cb = 46;
  int cc = 92;
  
  int lwa = 1;
  int lwb = 1;
  int lwc = 3;
  
  // version string
  //  string versionstring("#splitline{Vincia 1.025 +}{\tMadGraph 4.426}");
  string versionstring("Vincia 1.029");
  
  // Draw legend  
  double xLeg = 0.12;
  double xLegEnd = 0.5;
  //double yLegTop = 0.54;
  //double yLeg = 0.27;
  double yLegTop = 0.60;
  double yLeg = 0.33;
  // for some reason the x-coordinate has to be different for the 
  // legend of the 5-parton histogram
  double xleg5 = 0.05;
  double xleg6 = 0.05;
  
  
  gStyle->Reset();
  gStyle->SetPadColor(0);
  //gStyle->SetFillColor(0);
  gStyle->SetOptStat(0);
  gStyle->SetTitleOffset(1.1,"y");
  gStyle->SetPalette(50,0);
  
  cout << "define the canvas " << endl;
  // Define the canvas
  int sizX = nPlots*300;
  TCanvas c1("c1"," ",200,10,sizX,300); 
  c1.SetFillColor(0);
  c1.UseCurrentStyle();
  c1.SetFrameBorderMode(0);
  
  
  // Define the three pads
  double xLo1=0.0;
  double xLo2=0.36;
  double xLo3=0.68;
  
  double xHi1=xLo2;
  double xHi2=xLo3;
  double xHi3=1.0;
  TPad pad1("pad1"," ",xLo1,0.0,xHi1,1.0);
  TPad pad2("pad2"," ",xLo2,0.0,xHi2,1.0);
  TPad pad3("pad3"," ",xLo3,0.0,xHi3,1.0);
  pad1.SetLeftMargin(1.0);
  pad1.SetRightMargin(0.0);
  pad1.SetBorderMode(0);
  pad1.SetFrameBorderMode(0);
  pad1.Draw();
  pad2.SetLeftMargin(0.0);
  pad2.SetRightMargin(0.0);
  pad2.SetBorderMode(0);
  pad2.SetFrameBorderMode(0);
  pad2.Draw();
  pad3.SetLeftMargin(0.0);      
  pad3.SetRightMargin(0.01);
  pad3.SetBorderMode(0);
  pad3.SetFrameBorderMode(0);
  pad3.Draw();
  
  //===================================================================
  // PLOT 1: SECOND ORDER
  
  printf("drawing second order plots\n");
  pad1.cd();
  if (useLog) pad1.SetLogy();
  
  
  TH2D axeshisto("axeshisto",title.c_str(),2,xMin,xMax,2,yMin,yMax);
  axeshisto.SetStats(0);
  axeshisto.GetXaxis()->SetTitle(xtitle.c_str());
  axeshisto.GetXaxis()->SetNdivisions(508);
  axeshisto.GetXaxis()->SetLabelFont(42);
  axeshisto.GetXaxis()->SetLabelSize(0.042);
  axeshisto.GetXaxis()->SetTitleSize(0.042);
  axeshisto.GetXaxis()->SetTitleFont(42);
  axeshisto.GetYaxis()->SetTitle(ytitle.c_str());
  axeshisto.GetYaxis()->SetNdivisions(508);
  axeshisto.GetYaxis()->SetLabelFont(42);
  axeshisto.GetYaxis()->SetLabelSize(0.042);
  axeshisto.GetYaxis()->SetTitleSize(0.042);
  axeshisto.GetYaxis()->SetLabelOffset(0.01);
  axeshisto.GetYaxis()->SetTitleOffset(1.2);
  axeshisto.GetYaxis()->SetTitleFont(42);
  axeshisto.SetTitle("");
  axeshisto.Draw();
  
  // Open histograms
  int nH4 = 0;
  
  cout << "loading second order histograms" << endl;
  
  nH4++;
  
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file4sector1(fileNam4sector1.c_str()); 
  TFile file4sector2(fileNam4sector2.c_str()); 
  TFile file4sector3(fileNam4sector3.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file4sector1.GetObject(histname4.c_str(), HR1sector);
  file4sector2.GetObject(histname4.c_str(), HR2sector);
  file4sector3.GetObject(histname4.c_str(), HR3sector);
  
  //Format histo
  //gPad->UseCurrentStyle();      
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  //Format histo
  HR3sector->SetFillStyle(0);      
  HR3sector->SetLineColor(cb);
  HR3sector->SetLineWidth(lwb);
  HR3sector->SetLineStyle(2);  
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  HR3sector->Draw("same");
  
  // Title
  double x1   = xMin+0.06*dx;
  double dy   = 0.8;
  double y1   = yMax*pow(dy,4.);
  double y2   = y1*pow(dy,5.);
  double y3   = y2*pow(dy,3.3);
  double y4   = y3*pow(dy,3.7);
  double tSiz = 0.035; 
  double gSiz = 0.08; 
  double gSubSiz = 0.045; 
  double gSubSubSiz = 0.050; 
  tex = new TLatex(x1,y1,title4.c_str());
  tex->SetTextFont(42);
  tex->SetTextAlign(12);
  tex->SetTextSize(gSiz);
  if (nH4 >= 1) tex->Draw();
  // Subtitle
  tex2 = new TLatex(x1,y4,versionstring.c_str());
  tex2->SetTextFont(42);
  tex2->SetTextAlign(12);
  tex2->SetTextSize(gSubSiz);
  if (nH4 >= 1) tex2->Draw();
  // Subsubtitle
  tex3 = new TLatex(x1,y2,subTit.c_str());
  tex3->SetTextFont(42);
  tex3->SetTextAlign(12);
  tex3->SetTextSize(gSubSubSiz);
  if (nH4 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit1.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH4 >= 1) tex4->Draw();
  
  // Draw line
  TLine *line = new TLine(0.0,yMin,0.0,yMax);
  line->SetLineStyle(4);
  line->SetLineColor(13);
  if (nH4 >= 1) line->Draw();
  
  //  if (nH4 <= 2 ) yLeg = 0.37;
  if (nH4 <= 2 ) yLeg = 0.43;
  TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
  leg->SetBorderSize(0);
  leg->SetFillStyle(0);
  leg->SetTextFont(42);
  TLegendEntry *entry=leg->AddEntry("gr",labmassless4.c_str(),"p");
  entry->SetLineColor(c);
  entry->SetMarkerColor(c);
  entry->SetMarkerSize(0.5);
  entry->SetMarkerStyle(21);
  entry->SetTextAlign(12);
  //  entry->SetTextSize(0.05);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  TLegendEntry *entry=leg->AddEntry("gr",lablight4.c_str(),"l");
  entry->SetLineColor(ca);
  entry->SetLineWidth(lwa);
  entry->SetLineStyle(1);
  entry->SetTextAlign(12);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  TLegendEntry *entry=leg->AddEntry("gr",labheavy4.c_str(),"l");
  entry->SetLineColor(cb);
  entry->SetLineWidth(lwb);
  entry->SetLineStyle(2);
  entry->SetTextAlign(12);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  
  leg->Draw();
  
  
  // THIRD ORDER (direct copy of second order)
  
  cout << "drawing third order plots" << endl;
  pad2.cd();
  if (useLog) pad2.SetLogy();
  
  axeshisto.Draw();
  
  int nH5 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH5++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file5sector1(fileNam5sector1.c_str()); 
  TFile file5sector2(fileNam5sector2.c_str()); 
  TFile file5sector3(fileNam5sector3.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file5sector1.GetObject(histname5.c_str(), HR1sector);
  file5sector2.GetObject(histname5.c_str(), HR2sector);
  file5sector3.GetObject(histname5.c_str(), HR3sector);
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  //Format histo
  HR3sector->SetFillStyle(0);      
  HR3sector->SetLineColor(cb);
  HR3sector->SetLineWidth(lwb);
  HR3sector->SetLineStyle(2);  
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  HR3sector->Draw("same");
  
  
  // Title
  tex5 = new TLatex(x1,y1,title5.c_str());
  tex5->SetTextFont(42);
  tex5->SetTextAlign(12);
  tex5->SetTextSize(gSiz);
  if (nH5 >= 1) tex5->Draw();
  // Subtitle
  if (nH5 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH5 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit2.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH5 >= 1) tex4->Draw();
  
  // Draw line
  if (nH5 >= 1) line->Draw();
  
  // Draw legend  
  if (nH5 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless5.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight5.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",labheavy4.c_str(),"l");
    entry->SetLineColor(cb);
    entry->SetLineWidth(lwb);
    entry->SetLineStyle(2);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    
    leg->Draw();
    
  }
  
  
  // FOURTH ORDER (direct copy of third order)
  
  cout << "drawing fourth order plots" << endl;
  pad3.cd();
  if (useLog) pad3.SetLogy();
  
  axeshisto.Draw();
  
  int nH6 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH6++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file6sector1(fileNam6sector1.c_str()); 
  TFile file6sector2(fileNam6sector2.c_str()); 
  TFile file6sector3(fileNam6sector3.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file6sector1.GetObject(histname6.c_str(), HR1sector);
  file6sector2.GetObject(histname6.c_str(), HR2sector);
  file6sector3.GetObject(histname6.c_str(), HR3sector);
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  //Format histo
  HR3sector->SetFillStyle(0);      
  HR3sector->SetLineColor(cb);
  HR3sector->SetLineWidth(lwb);
  HR3sector->SetLineStyle(2);  
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  HR3sector->Draw("same");
  
  
  // Title
  tex6 = new TLatex(x1,y1,title6.c_str());
  tex6->SetTextFont(42);
  tex6->SetTextAlign(12);
  tex6->SetTextSize(gSiz);
  if (nH6 >= 1) tex6->Draw();
  // Subtitle
  if (nH6 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH6 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit3.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH6 >= 1) tex4->Draw();
  
  // Draw line
  if (nH6 >= 1) line->Draw();
  
  // Draw legend  
  if (nH6 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless6.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight6.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",labheavy4.c_str(),"l");
    entry->SetLineColor(cb);
    entry->SetLineWidth(lwb);
    entry->SetLineStyle(2);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    
    leg->Draw();
  }
  
  // save the canvas
  
  c1.SaveAs(savename.c_str());
}



int plotComparisonIndvSpinConf(
                             string fileNam4sector, 
                             string fileNam5sector, 
                             string fileNam6sector, 
                             string histname4_1, string histname4_2, string histname4_3,
                             string histname5_1, string histname5_2, string histname5_3, 
                             string histname6_1, string histname6_2, string histname6_3,
                             string title4, string title5, string title6,
                             string subTit,
                             string matchTit1, string matchTit2, string matchTit3,
                             string savename,
                             string labmassless4, string lablight4, string labheavy4, 
                             string labmassless5, string lablight5, string labheavy5,
                             string labmassless6, string lablight6, string labheavy6) {
  
  // Log or no log
  bool useLog = true;
  // number of plots
  int nPlots = 3;
  
  // Global titles and axis boundaries
  string title=" ";
  string xtitle="log_{10}(PS/ME)";
  string ytitle="Fraction of Phase Space";
  double xMin = -2.05;
  double xMax = 1.9999;
  double dx   = xMax-xMin; 
  double yMin = 0.0001;
  double yMax = 11;
  if (! useLog) {
    yMax = 0.75;
  }
  
  // Define colors and titles
  int c  = 1;
  int ca = 49;
  int cb = 46;
  int cc = 92;
  
  int lwa = 1;
  int lwb = 1;
  int lwc = 3;
  
  // version string
  //  string versionstring("#splitline{Vincia 1.025 +}{\tMadGraph 4.426}");
  string versionstring("Vincia 1.029");
  
  // Draw legend  
  double xLeg = 0.12;
  double xLegEnd = 0.5;
  //double yLegTop = 0.54;
  //double yLeg = 0.27;
  double yLegTop = 0.60;
  double yLeg = 0.33;
  // for some reason the x-coordinate has to be different for the 
  // legend of the 5-parton histogram
  double xleg5 = 0.005;
  double xleg6 = 0.005;
  
  
  gStyle->Reset();
  gStyle->SetPadColor(0);
  //gStyle->SetFillColor(0);
  gStyle->SetOptStat(0);
  gStyle->SetTitleOffset(1.1,"y");
  gStyle->SetPalette(50,0);
  
  cout << "define the canvas " << endl;
  // Define the canvas
  int sizX = nPlots*300;
  TCanvas c1("c1"," ",200,10,sizX,300); 
  c1.SetFillColor(0);
  c1.UseCurrentStyle();
  c1.SetFrameBorderMode(0);
  
  
  // Define the three pads
  double xLo1=0.0;
  double xLo2=0.36;
  double xLo3=0.68;
  
  double xHi1=xLo2;
  double xHi2=xLo3;
  double xHi3=1.0;
  TPad pad1("pad1"," ",xLo1,0.0,xHi1,1.0);
  TPad pad2("pad2"," ",xLo2,0.0,xHi2,1.0);
  TPad pad3("pad3"," ",xLo3,0.0,xHi3,1.0);
  pad1.SetLeftMargin(1.0);
  pad1.SetRightMargin(0.0);
  pad1.SetBorderMode(0);
  pad1.SetFrameBorderMode(0);
  pad1.Draw();
  pad2.SetLeftMargin(0.0);
  pad2.SetRightMargin(0.0);
  pad2.SetBorderMode(0);
  pad2.SetFrameBorderMode(0);
  pad2.Draw();
  pad3.SetLeftMargin(0.0);      
  pad3.SetRightMargin(0.01);
  pad3.SetBorderMode(0);
  pad3.SetFrameBorderMode(0);
  pad3.Draw();
  
  //===================================================================
  // PLOT 1: SECOND ORDER
  
  printf("drawing second order plots\n");
  pad1.cd();
  if (useLog) pad1.SetLogy();
  
  
  TH2D axeshisto("axeshisto",title.c_str(),2,xMin,xMax,2,yMin,yMax);
  axeshisto.SetStats(0);
  axeshisto.GetXaxis()->SetTitle(xtitle.c_str());
  axeshisto.GetXaxis()->SetNdivisions(508);
  axeshisto.GetXaxis()->SetLabelFont(42);
  axeshisto.GetXaxis()->SetLabelSize(0.042);
  axeshisto.GetXaxis()->SetTitleSize(0.042);
  axeshisto.GetXaxis()->SetTitleFont(42);
  axeshisto.GetYaxis()->SetTitle(ytitle.c_str());
  axeshisto.GetYaxis()->SetNdivisions(508);
  axeshisto.GetYaxis()->SetLabelFont(42);
  axeshisto.GetYaxis()->SetLabelSize(0.042);
  axeshisto.GetYaxis()->SetTitleSize(0.042);
  axeshisto.GetYaxis()->SetLabelOffset(0.01);
  axeshisto.GetYaxis()->SetTitleOffset(1.2);
  axeshisto.GetYaxis()->SetTitleFont(42);
  axeshisto.SetTitle("");
  axeshisto.Draw();
  
  // Open histograms
  int nH4 = 0;
  
  cout << "loading second order histograms" << endl;
  
  nH4++;
  
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file4sector(fileNam4sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file4sector.GetObject(histname4_1.c_str(), HR1sector);
  file4sector.GetObject(histname4_2.c_str(), HR2sector);
  file4sector.GetObject(histname4_3.c_str(), HR3sector);  
  //Format histo
  //gPad->UseCurrentStyle();      
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  //Format histo
  HR3sector->SetFillStyle(0);      
  HR3sector->SetLineColor(cb);
  HR3sector->SetLineWidth(lwb);
  HR3sector->SetLineStyle(2);  
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  HR3sector->Draw("same");  
  
  // Title
  double x1   = xMin+0.06*dx;
  double dy   = 0.8;
  double y1   = yMax*pow(dy,4.);
  double y2   = y1*pow(dy,5.);
  double y3   = y2*pow(dy,3.3);
  double y4   = y3*pow(dy,3.7);
  double tSiz = 0.035; 
  double gSiz = 0.08; 
  double gSubSiz = 0.045; 
  double gSubSubSiz = 0.050; 
  tex = new TLatex(x1,y1,title4.c_str());
  tex->SetTextFont(42);
  tex->SetTextAlign(12);
  tex->SetTextSize(gSiz);
  if (nH4 >= 1) tex->Draw();
  // Subtitle
  tex2 = new TLatex(x1,y4,versionstring.c_str());
  tex2->SetTextFont(42);
  tex2->SetTextAlign(12);
  tex2->SetTextSize(gSubSiz);
  if (nH4 >= 1) tex2->Draw();
  // Subsubtitle
  tex3 = new TLatex(x1,y2,subTit.c_str());
  tex3->SetTextFont(42);
  tex3->SetTextAlign(12);
  tex3->SetTextSize(gSubSubSiz);
  if (nH4 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit1.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH4 >= 1) tex4->Draw();
  
  // Draw line
  TLine *line = new TLine(0.0,yMin,0.0,yMax);
  line->SetLineStyle(4);
  line->SetLineColor(13);
  if (nH4 >= 1) line->Draw();
  
  //  if (nH4 <= 2 ) yLeg = 0.37;
  if (nH4 <= 2 ) yLeg = 0.43;
  TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
  leg->SetBorderSize(0);
  leg->SetFillStyle(0);
  leg->SetTextFont(42);
  TLegendEntry *entry=leg->AddEntry("gr",labmassless4.c_str(),"p");
  entry->SetLineColor(c);
  entry->SetMarkerColor(c);
  entry->SetMarkerSize(0.5);
  entry->SetMarkerStyle(21);
  entry->SetTextAlign(12);
  //  entry->SetTextSize(0.05);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  TLegendEntry *entry=leg->AddEntry("gr",lablight4.c_str(),"l");
  entry->SetLineColor(ca);
  entry->SetLineWidth(lwa);
  entry->SetLineStyle(1);
  entry->SetTextAlign(12);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  TLegendEntry *entry=leg->AddEntry("gr",labheavy4.c_str(),"l");
  entry->SetLineColor(cb);
  entry->SetLineWidth(lwb);
  entry->SetLineStyle(2);
  entry->SetTextAlign(12);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  
  leg->Draw();
  
  
  // THIRD ORDER (direct copy of second order)
  
  cout << "drawing third order plots" << endl;
  pad2.cd();
  if (useLog) pad2.SetLogy();
  
  axeshisto.Draw();
  
  int nH5 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH5++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file5sector(fileNam5sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file5sector.GetObject(histname5_1.c_str(), HR1sector);
  file5sector.GetObject(histname5_2.c_str(), HR2sector);
  file5sector.GetObject(histname5_3.c_str(), HR3sector);  
  //Format histo
  //gPad->UseCurrentStyle();      
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  //Format histo
  HR3sector->SetFillStyle(0);      
  HR3sector->SetLineColor(cb);
  HR3sector->SetLineWidth(lwb);
  HR3sector->SetLineStyle(2);  
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  HR3sector->Draw("same");   
  
  
  // Title
  tex5 = new TLatex(x1,y1,title5.c_str());
  tex5->SetTextFont(42);
  tex5->SetTextAlign(12);
  tex5->SetTextSize(gSiz);
  if (nH5 >= 1) tex5->Draw();
  // Subtitle
  if (nH5 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH5 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit2.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH5 >= 1) tex4->Draw();
  
  // Draw line
  if (nH5 >= 1) line->Draw();
  
  // Draw legend  
  if (nH5 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xleg5,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless5.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight5.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",labheavy5.c_str(),"l");
    entry->SetLineColor(cb);
    entry->SetLineWidth(lwb);
    entry->SetLineStyle(2);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    
    leg->Draw();
    
  }
  
  
  // FOURTH ORDER (direct copy of third order)
  
  cout << "drawing fourth order plots" << endl;
  pad3.cd();
  if (useLog) pad3.SetLogy();
  
  axeshisto.Draw();
  
  int nH6 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH6++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file6sector(fileNam6sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file6sector.GetObject(histname6_1.c_str(), HR1sector);
  file6sector.GetObject(histname6_2.c_str(), HR2sector);
  file6sector.GetObject(histname6_3.c_str(), HR3sector);  
  //Format histo
  //gPad->UseCurrentStyle();      
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  //Format histo
  HR3sector->SetFillStyle(0);      
  HR3sector->SetLineColor(cb);
  HR3sector->SetLineWidth(lwb);
  HR3sector->SetLineStyle(2);  
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  HR3sector->Draw("same");  
  
  
  // Title
  tex6 = new TLatex(x1,y1,title6.c_str());
  tex6->SetTextFont(42);
  tex6->SetTextAlign(12);
  tex6->SetTextSize(gSiz);
  if (nH6 >= 1) tex6->Draw();
  // Subtitle
  if (nH6 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH6 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit3.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSiz);
  if (nH6 >= 1) tex4->Draw();
  
  // Draw line
  if (nH6 >= 1) line->Draw();
  
  // Draw legend  
  if (nH6 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xleg6,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless6.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight6.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",labheavy6.c_str(),"l");
    entry->SetLineColor(cb);
    entry->SetLineWidth(lwb);
    entry->SetLineStyle(2);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    
    leg->Draw();
  }
  
  // save the canvas
  
  c1.SaveAs(savename.c_str());
}


int plotComparisonWeightsH(
                          string fileNam4sector, 
                          string fileNam5sector, 
                          string fileNam6sector, 
                          string histname4_1, string histname4_2,
                          string histname5_1, string histname5_2, string histname5_3,
                          string histname6_1, string histname6_2, string histname6_3,
                          string title4, string title5, string title6,
                          string subTit,
                          string matchTit1, string matchTit2, string matchTit3,
                          string savename,
                          string labmassless4, string lablight4, 
                          string labmassless5, string lablight5, string labheavy5,
                          string labmassless6, string lablight6, string labheavy6) {
  
  // Log or no log
  bool useLog = true;
  // number of plots
  int nPlots = 3;
  
  // Global titles and axis boundaries
  string title=" ";
  string xtitle="log_{10}(x_{i} / sum(x_{i}))";
  string ytitle="Fraction of Phase Space";
  double xMin =-4.05;
  double xMax = -0.0001;
  double dx   = xMax-xMin; 
  double yMin = 0.0001;
  double yMax = 11;
  if (! useLog) {
    yMax = 0.75;
  }
  
  // Define colors and titles
  int c  = 1;
  int ca = 49;
  int cb = 46;
  int cc = 92;
  
  int lwa = 1;
  int lwb = 1;
  int lwc = 3;
  
  // version string
//  string versionstring("#splitline{Vincia 1.025 +}{\tMadGraph 4.426}");
  string versionstring("Vincia 1.029");

  // Draw legend  
  double xLeg = 0.12;
  double xLegEnd = 0.5;
  //double yLegTop = 0.54;
  //double yLeg = 0.27;
  double yLegTop = 0.60;
  double yLeg = 0.33;
  // for some reason the x-coordinate has to be different for the 
  // legend of the 5-parton histogram
  double xleg5 = 0.04;
  double xleg6 = 0.04;
  
  
  gStyle->Reset();
  gStyle->SetPadColor(0);
  //gStyle->SetFillColor(0);
  gStyle->SetOptStat(0);
  gStyle->SetTitleOffset(1.1,"y");
  gStyle->SetPalette(50,0);

  cout << "define the canvas " << endl;
  // Define the canvas
  int sizX = nPlots*300;
  TCanvas c1("c1"," ",200,10,sizX,300); 
  c1.SetFillColor(0);
  c1.UseCurrentStyle();
  c1.SetFrameBorderMode(0);


  // Define the three pads
  double xLo1=0.0;
  double xLo2=0.36;
  double xLo3=0.68;
  
  double xHi1=xLo2;
  double xHi2=xLo3;
  double xHi3=1.0;
  TPad pad1("pad1"," ",xLo1,0.0,xHi1,1.0);
  TPad pad2("pad2"," ",xLo2,0.0,xHi2,1.0);
  TPad pad3("pad3"," ",xLo3,0.0,xHi3,1.0);
  pad1.SetLeftMargin(1.0);
  pad1.SetRightMargin(0.0);
  pad1.SetBorderMode(0);
  pad1.SetFrameBorderMode(0);
  pad1.Draw();
  pad2.SetLeftMargin(0.0);
  pad2.SetRightMargin(0.0);
  pad2.SetBorderMode(0);
  pad2.SetFrameBorderMode(0);
  pad2.Draw();
  pad3.SetLeftMargin(0.0);      
  pad3.SetRightMargin(0.01);
  pad3.SetBorderMode(0);
  pad3.SetFrameBorderMode(0);
  pad3.Draw();
  
  //===================================================================
  // PLOT 1: SECOND ORDER
  
  printf("drawing second order plots\n");
  pad1.cd();
  if (useLog) pad1.SetLogy();
  
  
  TH2D axeshisto("axeshisto",title.c_str(),2,xMin,xMax,2,yMin,yMax);
  axeshisto.SetStats(0);
  axeshisto.GetXaxis()->SetTitle(xtitle.c_str());
  axeshisto.GetXaxis()->SetNdivisions(508);
  axeshisto.GetXaxis()->SetLabelFont(42);
  axeshisto.GetXaxis()->SetLabelSize(0.042);
  axeshisto.GetXaxis()->SetTitleSize(0.042);
  axeshisto.GetXaxis()->SetTitleFont(42);
  axeshisto.GetYaxis()->SetTitle(ytitle.c_str());
  axeshisto.GetYaxis()->SetNdivisions(508);
  axeshisto.GetYaxis()->SetLabelFont(42);
  axeshisto.GetYaxis()->SetLabelSize(0.042);
  axeshisto.GetYaxis()->SetTitleSize(0.042);
  axeshisto.GetYaxis()->SetLabelOffset(0.01);
  axeshisto.GetYaxis()->SetTitleOffset(1.2);
  axeshisto.GetYaxis()->SetTitleFont(42);
  axeshisto.SetTitle("");
  axeshisto.Draw();
  
  // Open histograms
  int nH4 = 0;
  
  cout << "loading second order histograms" << endl;
  
  nH4++;
  
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file4sector(fileNam4sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file4sector.GetObject(histname4_1.c_str(), HR1sector);
  file4sector.GetObject(histname4_2.c_str(), HR2sector);
  //Format histo
  //gPad->UseCurrentStyle();      
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);


  HR1sector->Draw("same");
  HR2sector->Draw("same");
  
  // Title
  double x1   = xMin+0.06*dx;
  double dy   = 0.8;
  double y1   = yMax*pow(dy,4.);
  double y2   = y1*pow(dy,5.);
  double y3   = y2*pow(dy,3.3);
  double y4   = y3*pow(dy,3.7);
  double tSiz = 0.035; 
  double gSiz = 0.08; 
  double gSubSiz = 0.045; 
  double gSubSubSiz = 0.050; 
  tex = new TLatex(x1,y1,title4.c_str());
  tex->SetTextFont(42);
  tex->SetTextAlign(12);
  tex->SetTextSize(gSiz);
  if (nH4 >= 1) tex->Draw();
  // Subtitle
  tex2 = new TLatex(x1,y2,versionstring.c_str());
  tex2->SetTextFont(42);
  tex2->SetTextAlign(12);
  tex2->SetTextSize(gSubSiz);
  if (nH4 >= 1) tex2->Draw();
  // Subsubtitle
  tex3 = new TLatex(x1,y4,subTit.c_str());
  tex3->SetTextFont(42);
  tex3->SetTextAlign(12);
  tex3->SetTextSize(gSubSubSiz);
  if (nH4 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit1.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSubSiz);
  if (nH4 >= 1) tex4->Draw();
  
  // Draw line
  TLine *line = new TLine(0.0,yMin,0.0,yMax);
  line->SetLineStyle(4);
  line->SetLineColor(13);
  if (nH4 >= 1) line->Draw();
  
//  if (nH4 <= 2 ) yLeg = 0.37;
  if (nH4 <= 2 ) yLeg = 0.43;
  TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
  leg->SetBorderSize(0);
  leg->SetFillStyle(0);
  leg->SetTextFont(42);
  TLegendEntry *entry=leg->AddEntry("gr",labmassless4.c_str(),"p");
  entry->SetLineColor(c);
  entry->SetMarkerColor(c);
  entry->SetMarkerSize(0.5);
  entry->SetMarkerStyle(21);
  entry->SetTextAlign(12);
//  entry->SetTextSize(0.05);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  TLegendEntry *entry=leg->AddEntry("gr",lablight4.c_str(),"l");
  entry->SetLineColor(ca);
  entry->SetLineWidth(lwa);
  entry->SetLineStyle(1);
  entry->SetTextAlign(12);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  
  leg->Draw();

  
  // THIRD ORDER (direct copy of second order)
  
  cout << "drawing third order plots" << endl;
  pad2.cd();
  if (useLog) pad2.SetLogy();
  
  axeshisto.Draw();
  
  int nH5 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH5++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file5sector(fileNam5sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file5sector.GetObject(histname5_1.c_str(), HR1sector);
  file5sector.GetObject(histname5_2.c_str(), HR2sector);
  file5sector.GetObject(histname5_3.c_str(), HR3sector);
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  //Format histo
  HR3sector->SetFillStyle(0);      
  HR3sector->SetLineColor(cb);
  HR3sector->SetLineWidth(lwb);
  HR3sector->SetLineStyle(2);
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  HR3sector->Draw("same");
  
  
  
  // Title
  tex5 = new TLatex(x1,y1,title5.c_str());
  tex5->SetTextFont(42);
  tex5->SetTextAlign(12);
  tex5->SetTextSize(gSiz);
  if (nH5 >= 1) tex5->Draw();
  // Subtitle
  if (nH5 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH5 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit2.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSubSiz);
  if (nH5 >= 1) tex4->Draw();
  
  // Draw line
  if (nH5 >= 1) line->Draw();
  
  // Draw legend  
  if (nH5 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xleg5,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless5.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight5.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",labheavy5.c_str(),"l");
    entry->SetLineColor(cb);
    entry->SetLineWidth(lwb);
    entry->SetLineStyle(2);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    
    leg->Draw();
    
  }
  
  
  // FOURTH ORDER (direct copy of third order)
  
  cout << "drawing fourth order plots" << endl;
  pad3.cd();
  if (useLog) pad3.SetLogy();
  
  axeshisto.Draw();
  
  int nH6 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH6++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file6sector(fileNam6sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file6sector.GetObject(histname6_1.c_str(), HR1sector);
  file6sector.GetObject(histname6_2.c_str(), HR2sector);
  file6sector.GetObject(histname6_3.c_str(), HR3sector);
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  //Format histo
  HR3sector->SetFillStyle(0);      
  HR3sector->SetLineColor(cb);
  HR3sector->SetLineWidth(lwb);
  HR3sector->SetLineStyle(2);
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  HR3sector->Draw("same");
  
  
  // Title
  tex6 = new TLatex(x1,y1,title6.c_str());
  tex6->SetTextFont(42);
  tex6->SetTextAlign(12);
  tex6->SetTextSize(gSiz);
  if (nH6 >= 1) tex6->Draw();
  // Subtitle
  if (nH6 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH6 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit3.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSubSiz);
  if (nH6 >= 1) tex4->Draw();
  
  // Draw line
  if (nH6 >= 1) line->Draw();
  
  // Draw legend  
  if (nH6 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xleg6,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless6.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight6.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",labheavy6.c_str(),"l");
    entry->SetLineColor(cb);
    entry->SetLineWidth(lwb);
    entry->SetLineStyle(2);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    
    leg->Draw();
  }

// save the canvas

c1.SaveAs(savename.c_str());
}

int plotComparisonWeightsZ(
                    string fileNam4sector, 
                    string fileNam5sector, 
                    string fileNam6sector, 
                    string histname4_1, 
                    string histname5_1, string histname5_2, string histname5_3,
                    string histname6_1, string histname6_2, string histname6_3,
                    string title4, string title5, string title6,
                    string subTit,
                    string matchTit1, string matchTit2, string matchTit3,
                    string savename,
                    string labmassless4, 
                    string labmassless5, string lablight5, string labheavy5,
                    string labmassless6, string lablight6, string labheavy6) {
  
  // Log or no log
  bool useLog = true;
  // number of plots
  int nPlots = 3;
  
  // Global titles and axis boundaries
  string title=" ";
  string xtitle="log_{10}(x_{i} / sum(x_{i}))";
  string ytitle="Fraction of Phase Space";
  double xMin =-4.05;
  double xMax = -0.0001;
  double dx   = xMax-xMin; 
  double yMin = 0.0001;
  double yMax = 11;
  if (! useLog) {
    yMax = 0.75;
  }
  
  // Define colors and titles
  int c  = 1;
  int ca = 49;
  int cb = 46;
  int cc = 92;
  
  int lwa = 1;
  int lwb = 1;
  int lwc = 3;
  
  // version string
  //  string versionstring("#splitline{Vincia 1.025 +}{\tMadGraph 4.426}");
  string versionstring("Vincia 1.029");
  
  // Draw legend  
  double xLeg = 0.12;
  double xLegEnd = 0.5;
  //double yLegTop = 0.54;
  //double yLeg = 0.27;
  double yLegTop = 0.60;
  double yLeg = 0.33;
  // for some reason the x-coordinate has to be different for the 
  // legend of the 5-parton histogram
  double xleg5 = 0.04;
  double xleg6 = 0.04;
  
  
  gStyle->Reset();
  gStyle->SetPadColor(0);
  //gStyle->SetFillColor(0);
  gStyle->SetOptStat(0);
  gStyle->SetTitleOffset(1.1,"y");
  gStyle->SetPalette(50,0);
  
  cout << "define the canvas " << endl;
  // Define the canvas
  int sizX = nPlots*300;
  TCanvas c1("c1"," ",200,10,sizX,300); 
  c1.SetFillColor(0);
  c1.UseCurrentStyle();
  c1.SetFrameBorderMode(0);
  
  
  // Define the three pads
  double xLo1=0.0;
  double xLo2=0.36;
  double xLo3=0.68;
  
  double xHi1=xLo2;
  double xHi2=xLo3;
  double xHi3=1.0;
  TPad pad1("pad1"," ",xLo1,0.0,xHi1,1.0);
  TPad pad2("pad2"," ",xLo2,0.0,xHi2,1.0);
  TPad pad3("pad3"," ",xLo3,0.0,xHi3,1.0);
  pad1.SetLeftMargin(1.0);
  pad1.SetRightMargin(0.0);
  pad1.SetBorderMode(0);
  pad1.SetFrameBorderMode(0);
  pad1.Draw();
  pad2.SetLeftMargin(0.0);
  pad2.SetRightMargin(0.0);
  pad2.SetBorderMode(0);
  pad2.SetFrameBorderMode(0);
  pad2.Draw();
  pad3.SetLeftMargin(0.0);      
  pad3.SetRightMargin(0.01);
  pad3.SetBorderMode(0);
  pad3.SetFrameBorderMode(0);
  pad3.Draw();
  
  //===================================================================
  // PLOT 1: SECOND ORDER
  
  printf("drawing second order plots\n");
  pad1.cd();
  if (useLog) pad1.SetLogy();
  
  
  TH2D axeshisto("axeshisto",title.c_str(),2,xMin,xMax,2,yMin,yMax);
  axeshisto.SetStats(0);
  axeshisto.GetXaxis()->SetTitle(xtitle.c_str());
  axeshisto.GetXaxis()->SetNdivisions(508);
  axeshisto.GetXaxis()->SetLabelFont(42);
  axeshisto.GetXaxis()->SetLabelSize(0.042);
  axeshisto.GetXaxis()->SetTitleSize(0.042);
  axeshisto.GetXaxis()->SetTitleFont(42);
  axeshisto.GetYaxis()->SetTitle(ytitle.c_str());
  axeshisto.GetYaxis()->SetNdivisions(508);
  axeshisto.GetYaxis()->SetLabelFont(42);
  axeshisto.GetYaxis()->SetLabelSize(0.042);
  axeshisto.GetYaxis()->SetTitleSize(0.042);
  axeshisto.GetYaxis()->SetLabelOffset(0.01);
  axeshisto.GetYaxis()->SetTitleOffset(1.2);
  axeshisto.GetYaxis()->SetTitleFont(42);
  axeshisto.SetTitle("");
  axeshisto.Draw();
  
  // Open histograms
  int nH4 = 0;
  
  cout << "loading second order histograms" << endl;
  
  nH4++;
  
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file4sector(fileNam4sector.c_str()); 
  TH1F* HR1sector;
  file4sector.GetObject(histname4_1.c_str(), HR1sector);
  //Format histo
  //gPad->UseCurrentStyle();      
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  
  
  HR1sector->Draw("same");
  
  // Title
  double x1   = xMin+0.06*dx;
  double dy   = 0.8;
  double y1   = yMax*pow(dy,4.);
  double y2   = y1*pow(dy,5.);
  double y3   = y2*pow(dy,3.3);
  double y4   = y3*pow(dy,3.7);
  double tSiz = 0.035; 
  double gSiz = 0.08; 
  double gSubSiz = 0.045; 
  double gSubSubSiz = 0.050; 
  tex = new TLatex(x1,y1,title4.c_str());
  tex->SetTextFont(42);
  tex->SetTextAlign(12);
  tex->SetTextSize(gSiz);
  if (nH4 >= 1) tex->Draw();
  // Subtitle
  tex2 = new TLatex(x1,y2,versionstring.c_str());
  tex2->SetTextFont(42);
  tex2->SetTextAlign(12);
  tex2->SetTextSize(gSubSiz);
  if (nH4 >= 1) tex2->Draw();
  // Subsubtitle
  tex3 = new TLatex(x1,y4,subTit.c_str());
  tex3->SetTextFont(42);
  tex3->SetTextAlign(12);
  tex3->SetTextSize(gSubSubSiz);
  if (nH4 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit1.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSubSiz);
  if (nH4 >= 1) tex4->Draw();
  
  // Draw line
  TLine *line = new TLine(0.0,yMin,0.0,yMax);
  line->SetLineStyle(4);
  line->SetLineColor(13);
  if (nH4 >= 1) line->Draw();
  
  //  if (nH4 <= 2 ) yLeg = 0.37;
  if (nH4 <= 2 ) yLeg = 0.43;
  TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
  leg->SetBorderSize(0);
  leg->SetFillStyle(0);
  leg->SetTextFont(42);
  TLegendEntry *entry=leg->AddEntry("gr",labmassless4.c_str(),"p");
  entry->SetLineColor(c);
  entry->SetMarkerColor(c);
  entry->SetMarkerSize(0.5);
  entry->SetMarkerStyle(21);
  entry->SetTextAlign(12);
  //  entry->SetTextSize(0.05);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  
  leg->Draw();
  
  
  // THIRD ORDER (direct copy of second order)
  
  cout << "drawing third order plots" << endl;
  pad2.cd();
  if (useLog) pad2.SetLogy();
  
  axeshisto.Draw();
  
  int nH5 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH5++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file5sector(fileNam5sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file5sector.GetObject(histname5_1.c_str(), HR1sector);
  file5sector.GetObject(histname5_2.c_str(), HR2sector);
  file5sector.GetObject(histname5_3.c_str(), HR3sector);
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  //Format histo
  HR3sector->SetFillStyle(0);      
  HR3sector->SetLineColor(cb);
  HR3sector->SetLineWidth(lwb);
  HR3sector->SetLineStyle(2);
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  HR3sector->Draw("same");
  
  
  
  // Title
  tex5 = new TLatex(x1,y1,title5.c_str());
  tex5->SetTextFont(42);
  tex5->SetTextAlign(12);
  tex5->SetTextSize(gSiz);
  if (nH5 >= 1) tex5->Draw();
  // Subtitle
  if (nH5 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH5 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit2.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSubSiz);
  if (nH5 >= 1) tex4->Draw();
  
  // Draw line
  if (nH5 >= 1) line->Draw();
  
  // Draw legend  
  if (nH5 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xleg5,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless5.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight5.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",labheavy5.c_str(),"l");
    entry->SetLineColor(cb);
    entry->SetLineWidth(lwb);
    entry->SetLineStyle(2);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    
    leg->Draw();
    
  }
  
  
  // FOURTH ORDER (direct copy of third order)
  
  cout << "drawing fourth order plots" << endl;
  pad3.cd();
  if (useLog) pad3.SetLogy();
  
  axeshisto.Draw();
  
  int nH6 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH6++;
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file6sector(fileNam6sector.c_str()); 
  TH1F* HR1sector;
  TH1F* HR2sector;
  TH1F* HR3sector;
  file6sector.GetObject(histname6_1.c_str(), HR1sector);
  file6sector.GetObject(histname6_2.c_str(), HR2sector);
  file6sector.GetObject(histname6_3.c_str(), HR3sector);
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  //Format histo
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(ca);
  HR2sector->SetLineWidth(lwa);
  HR2sector->SetLineStyle(1);
  //Format histo
  HR3sector->SetFillStyle(0);      
  HR3sector->SetLineColor(cb);
  HR3sector->SetLineWidth(lwb);
  HR3sector->SetLineStyle(2);
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");
  HR3sector->Draw("same");
  
  
  // Title
  tex6 = new TLatex(x1,y1,title6.c_str());
  tex6->SetTextFont(42);
  tex6->SetTextAlign(12);
  tex6->SetTextSize(gSiz);
  if (nH6 >= 1) tex6->Draw();
  // Subtitle
  if (nH6 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH6 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit3.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSubSiz);
  if (nH6 >= 1) tex4->Draw();
  
  // Draw line
  if (nH6 >= 1) line->Draw();
  
  // Draw legend  
  if (nH6 >= 1) {
    if (nH4 <= 2 ) yLeg = 0.43;
    TLegend *leg = new TLegend(xleg6,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
    leg->SetBorderSize(0);
    leg->SetFillStyle(0);
    leg->SetTextFont(42);
    TLegendEntry *entry=leg->AddEntry("gr",labmassless6.c_str(),"p");
    entry->SetLineColor(c);
    entry->SetMarkerColor(c);
    entry->SetMarkerSize(0.5);
    entry->SetMarkerStyle(21);
    entry->SetTextAlign(12);
    //  entry->SetTextSize(0.05);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",lablight6.c_str(),"l");
    entry->SetLineColor(ca);
    entry->SetLineWidth(lwa);
    entry->SetLineStyle(1);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    TLegendEntry *entry=leg->AddEntry("gr",labheavy6.c_str(),"l");
    entry->SetLineColor(cb);
    entry->SetLineWidth(lwb);
    entry->SetLineStyle(2);
    entry->SetTextAlign(12);
    entry->SetTextSize(0.04);
    entry->SetTextColor(1);
    
    leg->Draw();
  }
  
  // save the canvas
  
  c1.SaveAs(savename.c_str());
}

// specialisations of plotComparisonGeneral
int plotComparisongg(
                     string fileNam4sector, string fileNam4global, string fileNam4global2,
                     string fileNam5sector, string fileNam5global, string fileNam5global2,
                     string fileNam6sector, string fileNam6global, string fileNam6global2,
                     string histname,
                     string title4, string title5, string title6,
                     string subTit,
                     string matchTit1, string matchTit2, string matchTit3, 
                     string savename) {
  string labmassless  = "sector";
  string lablight = "global strong (pT)";
  string labheavy = "global smooth"; 
  return plotComparisonGeneral(
                               fileNam4sector, fileNam4global, fileNam4global2,
                               fileNam5sector, fileNam5global, fileNam5global2,
                               fileNam6sector, fileNam6global, fileNam6global2,
                               histname,
                               title4, title5, title6,
                               subTit,
                               matchTit1, matchTit2, matchTit3,
                               savename,
                               labmassless,
                               lablight,
                               labheavy
                               );
}

int plotComparison_matched(
                          string fileNam4sector, string fileNam4global,
                          string fileNam5sector, string fileNam5global,
                          string fileNam6sector, string fileNam6global,
                          string histname,
                          string title4, string title5, string title6,
                          string subTit,
                          string matchTit1, string matchTit2, string matchTit3,
                          string savename,
                          string legend1, string legend2) {
  
  // Log or no log
  bool useLog = true;
  // number of plots
  int nPlots = 3;
  
  // Global titles and axis boundaries
  string title=" ";
  string xtitle="log_{10}(PS/ME)";
  string ytitle="Fraction of Phase Space";
  double xMin =-2.05;
  double xMax = 1.9999;
  double dx   = xMax-xMin; 
  double yMin = 0.0001;
  double yMax = 11;
  if (! useLog) {
    yMax = 0.75;
  }
  
  // Define colors and titles
  int c  = 1;
  int ca = 49;
  int cb = 46;
  int cc = 92;
  
  int lwa = 1;
  int lwb = 1;
  int lwc = 3;
  
  // version string
//  string versionstring("#splitline{Vincia 1.025 +}{\tMadGraph 4.426}");
  string versionstring("Vincia 1.025 + \tMadGraph 4.426");
  
  // Draw legend  
  double xLeg = 0.12;
  double xLegEnd = 0.5;
  //double yLegTop = 0.54;
  //double yLeg = 0.27;
  double yLegTop = 0.60;
  double yLeg = 0.33;
  // for some reason the x-coordinate has to be different for the 
  // legend of the 5-parton histogram
  double xleg5 = 0.05;
  double xleg6 = 0.05;
  
  // style settings
  gStyle->Reset();
  gStyle->SetPadColor(0);
  //  gStyle->SetFillColor(0);
  gStyle->SetOptStat(0);
  gStyle->SetTitleOffset(1.1,"y");
  gStyle->SetPalette(50,0);
  
  cout << "define the canvas " << endl;
  // Define the canvas
  int sizX = nPlots*300;
  TCanvas c1("c1"," ",200,10,sizX,300); 
  c1->SetFillColor(0);
  
  // Define the three pads
  double xLo1=0.0;
  double xLo2=0.36;
  double xLo3=0.68;
  
  double xHi1=xLo2;
  double xHi2=xLo3;
  double xHi3=1.0;
  TPad pad1("pad1"," ",xLo1,0.0,xHi1,1.0);
  TPad pad2("pad2"," ",xLo2,0.0,xHi2,1.0);
  TPad pad3("pad3"," ",xLo3,0.0,xHi3,1.0);
  pad1.SetLeftMargin(1.0);
  pad1.SetRightMargin(0.0);
  pad1.SetBorderMode(0);
  pad1.Draw();
  pad2.SetLeftMargin(0.0);
  pad2.SetRightMargin(0.0);
  pad2.SetBorderMode(0);
  pad2.Draw();
  pad3.SetLeftMargin(0.0);      
  pad3.SetRightMargin(0.01);
  pad3.SetBorderMode(0);
  pad3.Draw();
  
  //===================================================================
  // PLOT 1: SECOND ORDER
  
  printf("drawing second order plots\n");
  pad1.cd();
  if (useLog) pad1.SetLogy();
  
  TH2D axeshisto("axeshisto",title.c_str(),2,xMin,xMax,2,yMin,yMax);
  axeshisto.SetStats(0);
  axeshisto.GetXaxis()->SetTitle(xtitle.c_str());
  axeshisto.GetXaxis()->SetNdivisions(508);
  axeshisto.GetXaxis()->SetLabelFont(42);
  axeshisto.GetXaxis()->SetLabelSize(0.042);
  axeshisto.GetXaxis()->SetTitleSize(0.042);
  axeshisto.GetXaxis()->SetTitleFont(42);
  axeshisto.GetYaxis()->SetTitle(ytitle.c_str());
  axeshisto.GetYaxis()->SetNdivisions(508);
  axeshisto.GetYaxis()->SetLabelFont(42);
  axeshisto.GetYaxis()->SetLabelSize(0.042);
  axeshisto.GetYaxis()->SetTitleSize(0.042);
  axeshisto.GetYaxis()->SetLabelOffset(0.01);
  axeshisto.GetYaxis()->SetTitleOffset(1.2);
  axeshisto.GetYaxis()->SetTitleFont(42);
  axeshisto.SetTitle("");
  axeshisto.Draw();
  
  // Open histograms
  int nH4 = 0;
  
  cout << "loading second order histograms" << endl;
  
  nH4++;
  
  
  //opens the file corresponding to string filNam4sector in the argument of plotComparison
  TFile file4sector(fileNam4sector.c_str()); 
  TH1F* HR1sector;
  file4sector.GetObject(histname.c_str(), HR1sector);
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  
  TFile file4global(fileNam4global.c_str());
  TH1F* HR2sector;
  file4global.GetObject(histname.c_str(), HR2sector);
  //Format histo
  //HR2sector->SetFillStyle(0);      
  //HR2sector->SetLineColor(ca);
  //HR2sector->SetLineWidth(lwa);
  //HR2sector->SetLineStyle(1);
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(cb);
  HR2sector->SetLineWidth(lwb);
  HR2sector->SetLineStyle(2);
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");

  
  // Title
  double x1   = xMin+0.06*dx;
  double dy   = 0.8;
  double y1   = yMax*pow(dy,4.);
  double y2   = y1*pow(dy,5.);
  double y3   = y2*pow(dy,3.3);
  double y4   = y3*pow(dy,3.7);
  double tSiz = 0.035; 
  double gSiz = 0.08; 
  double gSubSiz = 0.045; 
  double gSubSubSiz = 0.050; 
  tex = new TLatex(x1,y1,title4.c_str());
  tex->SetTextFont(42);
  tex->SetTextAlign(12);
  tex->SetTextSize(gSiz);
  if (nH4 >= 1) tex->Draw();
  // Subtitle
  tex2 = new TLatex(x1,y2,versionstring.c_str());
  tex2->SetTextFont(42);
  tex2->SetTextAlign(12);
  tex2->SetTextSize(gSubSiz);
  if (nH4 >= 1) tex2->Draw();
  // Subsubtitle
  tex3 = new TLatex(x1,y4,subTit.c_str());
  tex3->SetTextFont(42);
  tex3->SetTextAlign(12);
  tex3->SetTextSize(gSubSubSiz);
  if (nH4 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit1.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSubSiz);
  if (nH4 >= 1) tex4->Draw();
  
  // Draw line
  TLine *line = new TLine(0.0,yMin,0.0,yMax);
  line->SetLineStyle(4);
  line->SetLineColor(13);
  if (nH4 >= 1) line->Draw();

//  if (nH4 <= 2 ) yLeg = 0.37;
  if (nH4 <= 2 ) yLeg = 0.49;
  TLegend *leg = new TLegend(xLeg,yLeg,xLegEnd,yLegTop,NULL,"rNDC");
  leg->SetBorderSize(0);
  leg->SetFillStyle(0);
  leg->SetTextFont(42);
  TLegendEntry *entry=leg->AddEntry("gr",legend1.c_str(),"p");
  entry->SetLineColor(c);
  entry->SetMarkerColor(c);
  entry->SetMarkerSize(0.5);
  entry->SetMarkerStyle(21);
  entry->SetTextAlign(12);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  TLegendEntry *entry=leg->AddEntry("gr",legend2.c_str(),"l");
//  entry->SetLineColor(ca);
//  entry->SetLineWidth(lwa);
//  entry->SetLineStyle(1);
//  entry->SetTextAlign(12);
//  entry->SetTextSize(0.05);
//  entry->SetTextColor(1);
  entry->SetLineColor(cb);
  entry->SetLineWidth(lwb);
  entry->SetLineStyle(2);
  entry->SetTextAlign(12);
  entry->SetTextSize(0.04);
  entry->SetTextColor(1);
  
  
  leg->Draw();
  
  
  // THIRD ORDER (direct copy of second order)
  
  cout << "drawing third order plots" << endl;
  pad2.cd();
  if (useLog) pad2.SetLogy();
  
  axeshisto.Draw();
  
  int nH5 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH5++;
  
  //opens the file corresponding to string filNam5sector in the argument of plotComparison
  TFile file5sector(fileNam5sector.c_str()); 
  TH1F* HR1sector;
  file5sector.GetObject(histname.c_str(), HR1sector);
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  
  TFile file5global(fileNam5global.c_str());
  TH1F* HR2sector;
  file5global.GetObject(histname.c_str(), HR2sector);
  //Format histo
  //HR2sector->SetFillStyle(0);      
  //HR2sector->SetLineColor(ca);
  //HR2sector->SetLineWidth(lwa);
  //HR2sector->SetLineStyle(1);
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(cb);
  HR2sector->SetLineWidth(lwb);
  HR2sector->SetLineStyle(2);
  
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");

  
  
  
  // Title
  tex5 = new TLatex(x1,y1,title5.c_str());
  tex5->SetTextFont(42);
  tex5->SetTextAlign(12);
  tex5->SetTextSize(gSiz);
  if (nH5 >= 1) tex5->Draw();
  // Subtitle
  if (nH5 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH5 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit2.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSubSiz);
  if (nH5 >= 1) tex4->Draw();
  
  // Draw line
  if (nH5 >= 1) line->Draw();
  
  // Draw legend  
  if (nH5 >= 1) {
    // make a copy of the previous legend, then change attributes
    TLegend leg5(*leg);
    leg5.SetX1(xleg5);
    leg5.Draw();
  }
  
  
  // FOURTH ORDER (direct copy of third order)
  
  cout << "drawing fourth order plots" << endl;
  pad3.cd();
  if (useLog) pad3.SetLogy();
  
  axeshisto.Draw();
  
  int nH6 = 0;
  
  cout << "loading third order histograms" << endl;
  
  nH6++;
  
  //opens the file corresponding to string filNam6sector in the argument of plotComparison
  TFile file6sector(fileNam6sector.c_str()); 
  TH1F* HR1sector;
  file6sector.GetObject(histname.c_str(), HR1sector);
  //Format histo
  HR1sector->SetFillColor(c);
  HR1sector->SetFillStyle(1000);      
  HR1sector->SetLineColor(c);
  
  TFile file6global(fileNam6global.c_str());
  TH1F* HR2sector;
  file6global.GetObject(histname.c_str(), HR2sector);
  //Format histo
  //HR2sector->SetFillStyle(0);      
  //HR2sector->SetLineColor(ca);
  //HR2sector->SetLineWidth(lwa);
  //HR2sector->SetLineStyle(1);
  HR2sector->SetFillStyle(0);      
  HR2sector->SetLineColor(cb);
  HR2sector->SetLineWidth(lwb);
  HR2sector->SetLineStyle(2);
  
  HR1sector->Draw("same");
  HR2sector->Draw("same");

  
  // Title
  tex6 = new TLatex(x1,y1,title6.c_str());
  tex6->SetTextFont(42);
  tex6->SetTextAlign(12);
  tex6->SetTextSize(gSiz);
  if (nH6 >= 1) tex6->Draw();
  // Subtitle
  if (nH6 >= 1) tex2->Draw();
  // Subsubtitle
  if (nH6 >= 1) tex3->Draw();
  // Matching title
  tex4 = new TLatex(x1,y3,matchTit3.c_str());
  tex4->SetTextFont(42);
  tex4->SetTextAlign(12);
  tex4->SetTextSize(gSubSubSiz);
  if (nH6 >= 1) tex4->Draw();
  
  // Draw line
  if (nH6 >= 1) line->Draw();
  
  // Draw legend  
  if (nH6 >= 1) {
    // make a copy of the previous legend, then change attributes
    TLegend leg6(*leg);
    leg6.SetX1(xleg6);
    leg6.Draw();
  }
  
  // save the canvas
  
  c1.SaveAs(savename.c_str());
}

int plotComparisonqqbar(
                        string fileNam4sector, string fileNam4global, string fileNam4global2,
                        string fileNam5sector, string fileNam5global, string fileNam5global2,
                        string fileNam6sector, string fileNam6global, string fileNam6global2,
                        string histname,
                        string title4, string title5, string title6,
                        string subTit,
                        string matchTit1, string matchTit2, string matchTit3, 
                        string savename) {
  string labmassless  = "sector";
  string lablight = "global strong (pT)";
  string labheavy = "global smooth";  
  return plotComparisonGeneral(
                               fileNam4sector, fileNam4global, fileNam4global2,
                               fileNam5sector, fileNam5global, fileNam5global2,
                               fileNam6sector, fileNam6global, fileNam6global2,
                               histname,
                               title4, title5, title6,
                               subTit,
                               matchTit1, matchTit2, matchTit3,
                               savename,
                               labmassless,
                               lablight,
                               labheavy
                               );
}

// create a function to display 2-dimensional ps-me comparisons

// from 
// http://ultrahigh.org/2007/08/20/making-pretty-root-color-palettes/
set_plot_style()
{
  /*
   const Int_t NRGBs = 5;
   const Int_t NCont = 255;
   
   Double_t stops[NRGBs] = { 0.00, 0.34, 0.61, 0.84, 1.00 };
   Double_t red[NRGBs]   = { 0.00, 0.00, 0.87, 1.00, 0.51 };
   Double_t green[NRGBs] = { 0.00, 0.81, 1.00, 0.20, 0.00 };
   Double_t blue[NRGBs]  = { 0.51, 1.00, 0.12, 0.00, 0.00 };
   */
  /*
   const Int_t NRGBs = 6;
   const Int_t NCont = 255;
   Double_t stops[NRGBs] = { 0.00, 0.38, 0.50, 0.50, 0.63, 1.00};
   Double_t red[NRGBs]   = { 0.10, 1.00, 1.00, 0.50, 0.10, 0.00};
   Double_t green[NRGBs] = { 0.00, 0.00, 1.00, 1.00, 0.00, 0.00};
   Double_t blue[NRGBs]  = { 0.00, 0.10, 0.00, 1.00, 1.00, 0.10};
   */
  
  const Int_t NRGBs = 10;
  const Int_t NCont = 255;
  Double_t stops[NRGBs] = { 0.00, 0.01, 0.25, 0.25, 0.50, 0.50, 0.75, 0.75, 0.99, 1.00};
  Double_t red[NRGBs]   = { 0.00, 0.00, 0.80, 1.00, 1.00, 0.50, 0.10, 0.50, 1.00, 0.00};
  Double_t green[NRGBs] = { 0.50, 1.00, 0.20, 0.00, 1.00, 1.00, 0.00, 0.00, 0.00, 0.00};
  Double_t blue[NRGBs]  = { 0.50, 0.00, 0.10, 0.10, 0.00, 1.00, 1.00, 1.00, 1.00, 0.00};
  
  /*
   const Int_t NRGBs = 7;
   const Int_t NCont = 255;
   
   Double_t stops[NRGBs] = { 0.00, 0.34, 0.50, 0.50, 0.61, 0.84, 1.00 };
   Double_t red[NRGBs]   = { 0.00, 0.00, 0.43, 0.60, 0.87, 1.00, 0.51 };
   Double_t green[NRGBs] = { 0.00, 0.81, 0.90, 0.95, 1.00, 0.20, 0.00 };
   Double_t blue[NRGBs]  = { 0.51, 1.00, 0.55, 0.40, 0.12, 0.00, 0.00 };
   */
  TColor::CreateGradientColorTable(NRGBs, stops, red, green, blue, NCont);
  gStyle->SetNumberContours(NCont);
}


int plot3Dgeneral(
                  string rootfilename,
                  string histname,
                  string title,
                  string savename,
                  double log10rplotmin,
                  double log10rplotmax,
                  string xtitle,
                  string ytitle
                  ){
  
  
  // graphics settings
  const double canvX = 300;
  const double canvY = 300;
  
  // set palette
  set_plot_style();
  
  // load the file
  TFile f(rootfilename.c_str());
  TH3F* hist3DPtr;
  f.GetObject(histname.c_str(), hist3DPtr); 
  // make a 2D projection
  TProfile2D prof = *(hist3DPtr->Project3DProfile("yx"));
  TH2D projVal = *prof.ProjectionXY();
  
  // UGLY HACK to reach two goals:
  // display values below the new minimum as the minimum
  // don't display values == 0 (no content)
  // change the bin contents
  for (Int_t bX = 0; bX < projVal.GetNbinsX()+1; bX++) {
    for (Int_t bY = 0.; bY < projVal.GetNbinsY()+1; bY++) {
      // cout << "bin content " << bX << ", " << bY << " = " << projVal.GetBinContent(bX, bY) << endl;
      if (projVal.GetBinContent(bX,bY) < log10rplotmin) {
        projVal.SetBinContent(bX, bY, log10rplotmin);
        // cout << "changed bin content to min" << projVal.GetBinContent(bX, bY) << endl;
      }
      if (projVal.GetBinContent(bX, bY) == 0.) {
        projVal.SetBinContent(bX, bY, log10rplotmin-0.2*(log10rplotmax-log10rplotmin));
        // cout << "changed bin content to " << projVal.GetBinContent(bX, bY) << endl;
      }
      
    }
  }
  
  // set minimum and maximum
  projVal.SetMinimum(log10rplotmin);
  projVal.SetMaximum(log10rplotmax);
  
  // style settings
  gStyle->SetTitleOffset(1.1, "X");
  gStyle->SetTitleOffset(1.1, "Y");
  // gStyle->SetOptTitle(false);
  
  gStyle->SetTitleW(0.95  );
  gStyle->SetTitleH(0.1);
  gStyle->SetTitleX(0.5);
  gStyle->SetTitleY(0.92);
  gStyle->SetTitleAlign(22);
  
  // set title...
  projVal.SetTitle(title.c_str());
  projVal.GetXaxis()->SetTitle(xtitle.c_str());
  projVal.GetYaxis()->SetTitle(ytitle.c_str());
  
  // create a canvas
  TCanvas c1("c1"," ",200,10,canvX,canvY);
  
  TPad pad("pad1"," ",0.0,0.0,1.0,1.0);
  // set margin
  pad.SetLeftMargin(0.12);
  pad.SetRightMargin(0.12);
  pad.SetTopMargin(0.15);
  pad.SetBottomMargin(0.12);
  pad.Draw();
  pad.cd();
  
  
  projVal.Draw("COLZ 0");
  // create a Title
  /*
   TPaveText histTitle(0.2, 0.9, 0.8, 95, "NDC");
   // histTitle.UseCurrentStyle();
   histTitle.AddText("bla");
   histTitle.AddText("blabla");
   histTitle.SetShadowColor(0);
   // histTitle.SetFillColor(0);
   // histTitle.SetFillStyle(4000);
   
   
   
   histTitle.Draw();
   */
  
  // save the canvas
  c1.SaveAs(savename.c_str());
  
  return 0; 
}

int plot3Dlnln(
               string rootfilename,
               string histname,
               string title,
               string savename
               ){
  // min and max
  const double log10rplotmin = -2.;
  const double log10rplotmax = 2.;
  
  // labels
  string xtitle = "log_{10}#left[v_{1}^{2} / E_{cm}^{2}#right]";
  string ytitle = "log_{10}#left[v_{2}^{2} / v_{1}^{2}#right]";
  
  return plot3Dgeneral(
                       rootfilename,
                       histname,
                       title,
                       savename,
                       log10rplotmin,
                       log10rplotmax,
                       xtitle,
                       ytitle
                       );
}

int plot3Dyggyqqbar(
                    string rootfilename,
                    string histname,
                    string title,
                    string savename
                    ){
  // min and max
  const double log10rplotmin = -2.;
  const double log10rplotmax = 2.;
  
  // labels
  string xtitle = "log_{10}#left[2*p_{g_{1}}*p_{g_{2}} / E_{cm}^{2}#right]";
  string ytitle = "log_{10}#left[2*p_{q}*p_{#bar{q}} / E_{cm}^{2}#right]";
  
  return plot3Dgeneral(
                       rootfilename,
                       histname,
                       title,
                       savename,
                       log10rplotmin,
                       log10rplotmax,
                       xtitle,
                       ytitle
                       );
}

int plot3Dyqg1yqbarg2(
                      string rootfilename,
                      string histname,
                      string title,
                      string savename
                      ){
  // min and max
  const double log10rplotmin = -2.;
  const double log10rplotmax = 2.;
  
  // labels
  string xtitle = "log_{10}#left[2*p_{q}*p_{g_{1}} / E_{cm}^{2}#right]";
  string ytitle = "log_{10}#left[2*p_{g_{2}}*p_{#bar{q}} / E_{cm}^{2}#right]";
  
  return plot3Dgeneral(
                       rootfilename,
                       histname,
                       title,
                       savename,
                       log10rplotmin,
                       log10rplotmax,
                       xtitle,
                       ytitle
                       );
}

int weightmacro07_spin() {
  
  gROOT->Reset();
  gROOT->SetStyle("Plain");

  // weights
  plotComparisonWeightsH(
                   "root/vincia07weights_sector-H_to_q-g-qbar_MatchOrd_0__AriFactor.root",
                   "root/vincia07weights_sector-H_to_q-g-g-qbar_MatchOrd_0__AriFactor.root",
                   "root/vincia07weights_sector-H_to_q-g-g-g-qbar_MatchOrd_0__AriFactor.root",
                   "RhistoWEIGHTS_-1_-1_-1","RhistoWEIGHTS_-1_1_-1",
                   "RhistoWEIGHTS_-1_-1_-1_-1","RhistoWEIGHTS_-1_-1_1_-1","RhistoWEIGHTS_-1_1_1_-1",
                   "RhistoWEIGHTS_-1_-1_-1_-1_-1","RhistoWEIGHTS_-1_1_-1_-1_-1","RhistoWEIGHTS_-1_1_1_-1_-1",
                   "H#rightarrow q g #bar{q}",
                   "H#rightarrow q g g #bar{q}",
                   "H#rightarrow q g g g #bar{q}",
                   "spin configuration weights",
                   "sector",
                   "sector",
                   "sector",
                   "root/spinweights_sectorH.pdf",
                   "-1,-1,-1 (MHV)", "-1,1,-1 (NMHV)",
                   "-1,-1,-1,-1 (MHV)", "-1,-1,1,-1 (NMHV)","-1,1,1,-1 (NNMHV)",
                   "-1,-1,-1,-1,-1 (MHV)", "-1,1,-1,-1,-1 (NMHV)","-1,1,1,-1,-1 (NNMHV)");
  
  plotComparisonWeightsZ(
                        "root/vincia07weights_sector-Z_to_q-g-qbar_MatchOrd_0__AriFactor.root",
                        "root/vincia07weights_sector-Z_to_q-g-g-qbar_MatchOrd_0__AriFactor.root",
                        "root/vincia07weights_sector-Z_to_q-g-g-g-qbar_MatchOrd_0__AriFactor.root",
                        "RhistoWEIGHTS_-1_-1_1",
                        "RhistoWEIGHTS_-1_-1_-1_1","RhistoWEIGHTS_-1_-1_1_1","RhistoWEIGHTS_-1_1_-1_1",
                        "RhistoWEIGHTS_-1_-1_-1_-1_1","RhistoWEIGHTS_-1_-1_-1_1_1","RhistoWEIGHTS_-1_-1_1_-1_1",
                        "Z#rightarrow q g #bar{q}",
                        "Z#rightarrow q g g #bar{q}",
                        "Z#rightarrow q g g g #bar{q}",
                        "spin configuration weights",
                        "sector, matched to Z #rightarrow 3",
                        "sector, matched to Z #rightarrow 3",
                        "sector, matched to Z #rightarrow 3",
                        "root/spinweights_sectorZ.pdf",
                         "-1,-1,1 (MHV)",
                         "-1,-1,-1,1 (MHV)", "-1,-1,1,1 (NMHV)","-1,1,-1,1 (NNMHV)",
                         "-1,-1,-1,-1,1 (MHV)", "-1,-1,-1,1,1 (NMHV)","-1,-1,1,-1,1 (NNMHV)");
  plotComparisonWeightsH(
                  "root/vincia07weights_global-H_to_q-g-qbar_MatchOrd_0__AriFactor.root",
                  "root/vincia07weights_global-H_to_q-g-g-qbar_MatchOrd_0__AriFactor.root",
                  "root/vincia07weights_global-H_to_q-g-g-g-qbar_MatchOrd_0__AriFactor.root",
                  "RhistoWEIGHTS_-1_-1_-1","RhistoWEIGHTS_-1_1_-1",
                  "RhistoWEIGHTS_-1_-1_-1_-1","RhistoWEIGHTS_-1_-1_1_-1","RhistoWEIGHTS_-1_1_1_-1",
                  "RhistoWEIGHTS_-1_-1_-1_-1_-1","RhistoWEIGHTS_-1_1_-1_-1_-1","RhistoWEIGHTS_-1_1_1_-1_-1",
                  "H#rightarrow q g #bar{q}",
                  "H#rightarrow q g g #bar{q}",
                  "H#rightarrow q g g g #bar{q}",
                  "spin configuration weights",
                  "global",
                  "global",
                  "global",
                  "root/spinweights_globalH.pdf",
                  "-1,-1,-1 (MHV)", "-1,1,-1 (NMHV)",
                  "-1,-1,-1,-1 (MHV)", "-1,-1,1,-1 (NMHV)","-1,1,1,-1 (NNMHV)",
                  "-1,-1,-1,-1,-1 (MHV)", "-1,1,-1,-1,-1 (NMHV)","-1,1,1,-1,-1 (NNMHV)");
  
  plotComparisonWeightsZ(
                  "root/vincia07weights_global-Z_to_q-g-qbar_MatchOrd_0__AriFactor.root",
                  "root/vincia07weights_global-Z_to_q-g-g-qbar_MatchOrd_0__AriFactor.root",
                  "root/vincia07weights_global-Z_to_q-g-g-g-qbar_MatchOrd_0__AriFactor.root",
                  "RhistoWEIGHTS_-1_-1_1",
                  "RhistoWEIGHTS_-1_-1_-1_1","RhistoWEIGHTS_-1_-1_1_1","RhistoWEIGHTS_-1_1_-1_1",
                  "RhistoWEIGHTS_-1_-1_-1_-1_1","RhistoWEIGHTS_-1_-1_-1_1_1","RhistoWEIGHTS_-1_-1_1_-1_1",
                  "Z#rightarrow q g #bar{q}",
                  "Z#rightarrow q g g #bar{q}",
                  "Z#rightarrow q g g g #bar{q}",
                  "spin configuration weights",
                  "global, matched to Z #rightarrow 3",
                  "global, matched to Z #rightarrow 3",
                  "global, matched to Z #rightarrow 3",
                  "root/spinweights_globalZ.pdf",
                  "-1,-1,1 (MHV)",
                  "-1,-1,-1,1 (MHV)", "-1,-1,1,1 (NMHV)","-1,1,-1,1 (NNMHV)",
                  "-1,-1,-1,-1,1 (MHV)", "-1,-1,-1,1,1 (NMHV)","-1,-1,1,-1,1 (NNMHV)");
  
  // unpolarized vs. polarized
  plotComparisonUnpolVsPolRestricted(
                                     "root/vincia07_sector-H_to_q-g-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "root/vincia07_sector-H_to_q-g-g-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "root/vincia07_sector-H_to_q-g-g-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "H#rightarrow q g g #bar{q}",
                                     "H#rightarrow q g g g #bar{q}",
                                     "H#rightarrow q g g g #bar{q}",
                                     "Spin-summed vs. Unpolarized",
                                     "sector, matched to H #rightarrow 3",
                                     "sector, matched to H #rightarrow 3",
                                     "sector, matched to H #rightarrow 3",
                                     "root/spinUnpolVsPol_sectorH-force2.pdf",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized");
  
  plotComparisonUnpolVsPolRestricted(
                                     "root/vincia07_global-H_to_q-g-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "root/vincia07_global-H_to_q-g-g-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "root/vincia07_global-H_to_q-g-g-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "H#rightarrow q g g #bar{q}",
                                     "H#rightarrow q g g g #bar{q}",
                                     "H#rightarrow q g g g #bar{q}",
                                     "Spin-summed vs. Unpolarized",
                                     "global, matched to H #rightarrow 3",
                                     "global, matched to H #rightarrow 3",
                                     "global, matched to H #rightarrow 3",
                                     "root/spinUnpolVsPol_globalH-force2.pdf",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized");
  
  plotComparisonUnpolVsPolRestricted(
                                     "root/vincia07_sector-Z_to_q-g-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "root/vincia07_sector-Z_to_q-g-g-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "root/vincia07_sector-Z_to_q-g-g-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Z#rightarrow q g g #bar{q}",
                                     "Z#rightarrow q g g g #bar{q}",
                                     "Z#rightarrow q g g g #bar{q}",
                                     "Spin-summed vs. Unpolarized",
                                     "sector, matched to Z #rightarrow 3",
                                     "sector, matched to Z #rightarrow 3",
                                     "sector, matched to Z #rightarrow 3",
                                     "root/spinUnpolVsPol_sectorZ-force2.pdf",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized");
  plotComparisonUnpolVsPolRestricted(
                                     "root/vincia07_global-Z_to_q-g-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "root/vincia07_global-Z_to_q-g-g-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "root/vincia07_global-Z_to_q-g-g-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Z#rightarrow q g g #bar{q}",
                                     "Z#rightarrow q g g g #bar{q}",
                                     "Z#rightarrow q g g g #bar{q}",
                                     "Spin-summed vs. Unpolarized",
                                     "global, matched to Z #rightarrow 3",
                                     "global, matched to Z #rightarrow 3",
                                     "global, matched to Z #rightarrow 3",
                                     "root/spinUnpolVsPol_globalZ-force2.pdf",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized");
  plotComparisonUnpolVsPolRestricted(
                                     "root/vincia07_global-Z_to_q-qbar-q-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "root/vincia07_sector-Z_to_q-qbar-q-g-qbar_MatchOrd_1_-force2.root",
                                     "root/vincia07_sector-Z_to_q-qbar-q-g-qbar_MatchOrd_1_-force2.root",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Z#rightarrow q #bar{q} q g #bar{q}",
                                     "Z#rightarrow q #bar{q} q g #bar{q}",
                                     "Z#rightarrow q #bar{q} q g #bar{q}",
                                     "Spin-summed vs. Unpolarized",
                                     "global, matched to Z #rightarrow 3",
                                     "sector, matched to Z #rightarrow 3",
                                     "sector, matched to Z #rightarrow 3",
                                     "root/spinUnpolVsPol_qqbarqgqbarZ-force2.pdf",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized");
  
  
  plotComparisonUnpolVsPolRestricted(
                                     "root/vincia07_global-H_to_q-qbar-q-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "root/vincia07_sector-H_to_q-qbar-q-g-qbar_MatchOrd_1_-force2.root",
                                     "root/vincia07_sector-H_to_q-qbar-q-g-qbar_MatchOrd_1_-force2.root",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "H#rightarrow q #bar{q} q g #bar{q}",
                                     "H#rightarrow q #bar{q} q g #bar{q}",
                                     "H#rightarrow q #bar{q} q g #bar{q}",
                                     "Spin-summed vs. Unpolarized",
                                     "global, matched to H #rightarrow 3",
                                     "sector, matched to H #rightarrow 3",
                                     "sector, matched to H #rightarrow 3",
                                     "root/spinUnpolVsPol_qqbarqgqbarH-force2.pdf",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized");

  plotComparisonUnpolVsPolRestricted(
                                     "root/vincia07_global-Z_to_q-qbar-q-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "root/vincia07_sector-Z_to_q-qbar-q-g-qbar_MatchOrd_1_-force2.root",
                                     "root/vincia07_sector-Z_to_q-qbar-q-g-qbar_MatchOrd_1_-force2.root",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Z#rightarrow q #bar{q} q g #bar{q}",
                                     "Z#rightarrow q #bar{q} q g #bar{q}",
                                     "Z#rightarrow q #bar{q} q g #bar{q}",
                                     "Spin-summed vs. Unpolarized",
                                     "global, matched to Z #rightarrow 3",
                                     "sector, matched to Z #rightarrow 3",
                                     "sector, matched to Z #rightarrow 3",
                                     "root/spinUnpolVsPol_qqbarqgqbarZ-force2.pdf",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized");
  
  
  plotComparisonUnpolVsPolRestricted(
                                     "root/vincia07_global-H_to_q-qbar-q-g-qbar_MatchOrd_1__AriFactor-force2.root",
                                     "root/vincia07_sector-H_to_q-qbar-q-g-qbar_MatchOrd_1_-force2.root",
                                     "root/vincia07_sector-H_to_q-qbar-q-g-qbar_MatchOrd_1_-force2.root",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "Rhisto_summed","Rhisto_unpol",
                                     "H#rightarrow q #bar{q} q g #bar{q}",
                                     "H#rightarrow q #bar{q} q g #bar{q}",
                                     "H#rightarrow q #bar{q} q g #bar{q}",
                                     "Spin-summed vs. Unpolarized",
                                     "global, matched to H #rightarrow 3",
                                     "sector, matched to H #rightarrow 3",
                                     "sector, matched to H #rightarrow 3",
                                     "root/spinUnpolVsPol_qqbarqgqbarH-force2.pdf",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized",
                                     "Spin-summed", "Unpolarized");  
//  //test
//  plotComparisonUnpolVsPol(
//                           "root/vincia07_sector-Z_to_q-qbar-q-qbar_MatchOrd_0__AriFactor.root",
//                           "root/vincia07_sector-Z_to_q-qbar-q-qbar_MatchOrd_1__AriFactor.root",
//                           "root/vincia07_sector-Z_to_q-qbar-q-qbar_MatchOrd_2__AriFactor.root",
//                           "Rhisto_summed","Rhisto_unpol",
//                           "Rhisto_summed","Rhisto_unpol",
//                           "Rhisto_summed","Rhisto_unpol",
//                           "Z#rightarrow q #bar{q} q #bar{q}",
//                           "Z#rightarrow q #bar{q} q #bar{q}",
//                           "Z#rightarrow q #bar{q} q #bar{q}",
//                           "Spin-summed vs. Unpolarized",
//                           "sector, matched to Z #rightarrow 2",
//                           "sector, matched to Z #rightarrow 3",
//                           "sector, matched to Z #rightarrow 4",
//                           "root/spinUnpolVsPol_QuarksSectorZ_Test.pdf",
//                           "Spin-summed", "Unpolarized",
//                           "Spin-summed", "Unpolarized",
//                           "Spin-summed", "Unpolarized");
//  plotComparisonUnpolVsPol(
//                           "root/vincia07_global-Z_to_q-qbar-q-qbar_MatchOrd_0__AriFactor.root",
//                           "root/vincia07_global-Z_to_q-qbar-q-qbar_MatchOrd_1__AriFactor.root",
//                           "root/vincia07_global-Z_to_q-qbar-q-qbar_MatchOrd_2__AriFactor.root",
//                           "Rhisto_summed","Rhisto_unpol",
//                           "Rhisto_summed","Rhisto_unpol",
//                           "Rhisto_summed","Rhisto_unpol",
//                           "Z#rightarrow q #bar{q} q #bar{q}",
//                           "Z#rightarrow q #bar{q} q #bar{q}",
//                           "Z#rightarrow q #bar{q} q #bar{q}",
//                           "Spin-summed vs. Unpolarized",
//                           "global, matched to Z #rightarrow 2",
//                           "global, matched to Z #rightarrow 3",
//                           "global, matched to Z #rightarrow 4",
//                           "root/spinUnpolVsPol_QuarksGlobalZ_Test.pdf",
//                           "Spin-summed", "Unpolarized",
//                           "Spin-summed", "Unpolarized",
//                           "Spin-summed", "Unpolarized");
//  //end of test
  plotComparisonUnpolVsPolRestricted(
                           "root/vincia07_sector-Z_to_q-qbar-q-qbar_MatchOrd_1_-force2.root",
                           "root/vincia07_global-Z_to_q-qbar-q-qbar_MatchOrd_1__AriFactor-force2.root",
                           "root/vincia07_global-Z_to_q-qbar-q-qbar_MatchOrd_1__AriFactor-force2.root",
                           "Rhisto_summed","Rhisto_unpol",
                           "Rhisto_summed","Rhisto_unpol",
                           "Rhisto_summed","Rhisto_unpol",
                           "Z#rightarrow q #bar{q} q #bar{q}",
                           "Z#rightarrow q #bar{q} q #bar{q}",
                           "Z#rightarrow q #bar{q} q #bar{q}",
                           "Spin-summed vs. Unpolarized",
                           "sector, matched to Z #rightarrow 3",
                           "global, matched to Z #rightarrow 3",
                           "global, matched to Z #rightarrow 3",
                           "root/spinUnpolVsPol_QuarksZ-force2.pdf",
                           "Spin-summed", "Unpolarized",
                           "Spin-summed", "Unpolarized",
                           "Spin-summed", "Unpolarized");

  
//  //test
//  plotComparisonUnpolVsPol(
//                           "root/vincia07_sector-H_to_q-qbar-q-qbar_MatchOrd_0__AriFactor.root",
//                           "root/vincia07_sector-H_to_q-qbar-q-qbar_MatchOrd_1__AriFactor.root",
//                           "root/vincia07_sector-H_to_q-qbar-q-qbar_MatchOrd_2__AriFactor.root",
//                           "Rhisto_summed","Rhisto_unpol",
//                           "Rhisto_summed","Rhisto_unpol",
//                           "Rhisto_summed","Rhisto_unpol",
//                           "H#rightarrow q #bar{q} q #bar{q}",
//                           "H#rightarrow q #bar{q} q #bar{q}",
//                           "H#rightarrow q #bar{q} q #bar{q}",
//                           "Spin-summed vs. Unpolarized",
//                           "sector, matched to H #rightarrow 2",
//                           "sector, matched to H #rightarrow 3",
//                           "sector, matched to H #rightarrow 4",
//                           "root/spinUnpolVsPol_QuarksSectorH_Test.pdf",
//                           "Spin-summed", "Unpolarized",
//                           "Spin-summed", "Unpolarized",
//                           "Spin-summed", "Unpolarized");
//  plotComparisonUnpolVsPol(
//                           "root/vincia07_global-H_to_q-qbar-q-qbar_MatchOrd_0__AriFactor.root",
//                           "root/vincia07_global-H_to_q-qbar-q-qbar_MatchOrd_1__AriFactor.root",
//                           "root/vincia07_global-H_to_q-qbar-q-qbar_MatchOrd_2__AriFactor.root",
//                           "Rhisto_summed","Rhisto_unpol",
//                           "Rhisto_summed","Rhisto_unpol",
//                           "Rhisto_summed","Rhisto_unpol",
//                           "H#rightarrow q #bar{q} q #bar{q}",
//                           "H#rightarrow q #bar{q} q #bar{q}",
//                           "H#rightarrow q #bar{q} q #bar{q}",
//                           "Spin-summed vs. Unpolarized",
//                           "global, matched to H #rightarrow 2",
//                           "global, matched to H #rightarrow 3",
//                           "global, matched to H #rightarrow 4",
//                           "root/spinUnpolVsPol_QuarksGlobalH_Test.pdf",
//                           "Spin-summed", "Unpolarized",
//                           "Spin-summed", "Unpolarized",
//                           "Spin-summed", "Unpolarized");
//  //end of test
  plotComparisonUnpolVsPolRestricted(
                           "root/vincia07_sector-H_to_q-qbar-q-qbar_MatchOrd_1_-force2.root",
                           "root/vincia07_global-H_to_q-qbar-q-qbar_MatchOrd_1__AriFactor-force2.root",
                           "root/vincia07_global-H_to_q-qbar-q-qbar_MatchOrd_1__AriFactor-force2.root",
                           "Rhisto_summed","Rhisto_unpol",
                           "Rhisto_summed","Rhisto_unpol",
                           "Rhisto_summed","Rhisto_unpol",
                           "H#rightarrow q #bar{q} q #bar{q}",
                           "H#rightarrow q #bar{q} q #bar{q}",
                           "H#rightarrow q #bar{q} q #bar{q}",
                           "Spin-summed vs. Unpolarized",
                           "sector, matched to H #rightarrow 3",
                           "global, matched to H #rightarrow 3",
                           "global, matched to H #rightarrow 3",
                           "root/spinUnpolVsPol_QuarksH-force2.pdf",
                           "Spin-summed", "Unpolarized",
                           "Spin-summed", "Unpolarized",
                           "Spin-summed", "Unpolarized"); 
  
  //Plot with individual spin configurations q g g g q
  plotComparisonIndvSpinConf(
                             "root/vincia07_sector-H_to_q-g-g-g-qbar_MatchOrd_0__AriFactor.root",
                             "root/vincia07_global-H_to_q-g-g-g-qbar_MatchOrd_0__AriFactor.root",
                             "root/vincia07_global-H_to_q-g-g-g-qbar_MatchOrd_0__AriFactor.root",
                             "Rhisto_-1_-1_-1_-1_-1","Rhisto_-1_1_-1_-1_-1","Rhisto_-1_1_1_-1_-1",
                             "Rhisto_-1_-1_-1_-1_-1","Rhisto_-1_1_-1_-1_-1","Rhisto_-1_1_1_-1_-1",
                             "Rhisto_-1_-1_-1_-1_-1","Rhisto_-1_1_-1_-1_-1","Rhisto_-1_1_1_-1_-1",
                             "H#rightarrow q g g g #bar{q}",
                             "H#rightarrow q g g g #bar{q}",
                             "H#rightarrow q g g g #bar{q}",
                             "Individual helicity-dependent configurations",
                             "sector",
                             "global",
                             "global",
                             "root/spin_indivSpinConf_Htoqgggqbar.pdf",
                             "-1,-1,-1,-1,-1 (MHV)", "-1,1,-1,-1,-1 (NMHV)","-1,1,1,-1,-1 (NNMHV)",
                             "-1,-1,-1,-1,-1 (MHV)", "-1,1,-1,-1,-1 (NMHV)","-1,1,1,-1,-1 (NNMHV)",
                             "-1,-1,-1,-1,-1 (MHV)", "-1,1,-1,-1,-1 (NMHV)","-1,1,1,-1,-1 (NNMHV)");
  
  
  plotFiniteTermsVariation(
                           "root/vincia07_global-H_to_q-g-g-qbar_MatchOrd_1__AriFactor.root",
                           "root/vincia07_global-H_to_q-g-g-qbar_MatchOrd_1__AriFactor-MAX.root",
                           "root/vincia07_global-H_to_q-g-g-qbar_MatchOrd_1__AriFactor-MIN.root",
                           "root/vincia07_sector-H_to_q-g-g-qbar_MatchOrd_1__AriFactor.root",
                           "root/vincia07_sector-H_to_q-g-g-qbar_MatchOrd_1__AriFactor-MAX.root",
                           "root/vincia07_sector-H_to_q-g-g-qbar_MatchOrd_1__AriFactor-MIN.root",
                           "root/vincia07_sector-H_to_q-g-g-qbar_MatchOrd_1__AriFactor.root",
                           "root/vincia07_sector-H_to_q-g-g-qbar_MatchOrd_1__AriFactor-MAX.root",
                           "root/vincia07_sector-H_to_q-g-g-qbar_MatchOrd_1__AriFactor-MIN.root",
                           "Rhisto_summed",
                           "Rhisto_summed",
                           "Rhisto_summed",
                           "H#rightarrow q g g #bar{q}",
                           "H#rightarrow q g g #bar{q}",
                           "H#rightarrow q g g #bar{q}",
                           "Finite terms variation",
                           "global, matched to H #rightarrow 3",
                           "sector, matched to H #rightarrow 3",
                           "sector, matched to H #rightarrow 3",
                           "root/spinUnpolVsPol_MINandMAXvariationsH.pdf",
                           "CENTRAL", "MAX", "MIN",
                           "CENTRAL", "MAX", "MIN",
                           "CENTRAL", "MAX", "MIN");
  plotFiniteTermsVariation(
                           "root/vincia07_global-Z_to_q-g-g-qbar_MatchOrd_1__AriFactor.root",
                           "root/vincia07_global-Z_to_q-g-g-qbar_MatchOrd_1__AriFactor-MAX.root",
                           "root/vincia07_global-Z_to_q-g-g-qbar_MatchOrd_1__AriFactor-MIN.root",
                           "root/vincia07_sector-Z_to_q-g-g-qbar_MatchOrd_1__AriFactor.root",
                           "root/vincia07_sector-Z_to_q-g-g-qbar_MatchOrd_1__AriFactor-MAX.root",
                           "root/vincia07_sector-Z_to_q-g-g-qbar_MatchOrd_1__AriFactor-MIN.root",
                           "root/vincia07_sector-Z_to_q-g-g-qbar_MatchOrd_1__AriFactor.root",
                           "root/vincia07_sector-Z_to_q-g-g-qbar_MatchOrd_1__AriFactor-MAX.root",
                           "root/vincia07_sector-Z_to_q-g-g-qbar_MatchOrd_1__AriFactor-MIN.root",
                           "Rhisto_summed",
                           "Rhisto_summed",
                           "Rhisto_summed",
                           "Z#rightarrow q g g #bar{q}",
                           "Z#rightarrow q g g #bar{q}",
                           "Z#rightarrow q g g #bar{q}",
                           "Finite terms variation",
                           "global, matched to Z #rightarrow 3",
                           "sector, matched to Z #rightarrow 3",
                           "sector, matched to Z #rightarrow 3",
                           "root/spinUnpolVsPol_MINandMAXvariationsZ.pdf",
                           "CENTRAL", "MAX", "MIN",
                           "CENTRAL", "MAX", "MIN",
                           "CENTRAL", "MAX", "MIN");

  plotMatching(
               "root/vincia07_global-H_to_q-g-g-g-qbar_MatchOrd_2__AriFactor.root",
               "root/vincia07_sector-H_to_q-g-g-g-qbar_MatchOrd_2__AriFactor.root",
               "root/vincia07_global-Z_to_q-g-g-g-qbar_MatchOrd_2__AriFactor.root",
               "root/vincia07_sector-Z_to_q-g-g-g-qbar_MatchOrd_2__AriFactor.root",
               "root/vincia07_global-Z_to_q-g-g-g-qbar_MatchOrd_2__AriFactor.root",
               "root/vincia07_sector-Z_to_q-g-g-g-qbar_MatchOrd_2__AriFactor.root",
               "Rhisto_summed",
               "Rhisto_summed",
               "Rhisto_summed",
               "H#rightarrow q g g g #bar{q}",
               "Z#rightarrow q g g g #bar{q}",  
               "Z#rightarrow q g g g #bar{q}",
               "Matching coefficient",
               "matched to H #rightarrow 4",
               "matched to Z #rightarrow 4",
               "matched to Z #rightarrow 4",
               "root/spinMatching5partons.pdf",
               "Global", "Sector",
               "Global", "Sector",
               "Global", "Sector");
  plotMatching(
               "root/vincia07_global-H_to_q-qbar-q-qbar_MatchOrd_1__AriFactor.root",
               "root/vincia07_sector-H_to_q-qbar-q-qbar_MatchOrd_1_.root",
               "root/vincia07_global-Z_to_q-qbar-q-qbar_MatchOrd_1__AriFactor.root",
               "root/vincia07_sector-Z_to_q-qbar-q-qbar_MatchOrd_1_.root",
               "root/vincia07_global-Z_to_q-qbar-q-qbar_MatchOrd_1__AriFactor.root",
               "root/vincia07_sector-Z_to_q-qbar-q-qbar_MatchOrd_1_.root",
               "Rhisto_summed",
               "Rhisto_summed",
               "Rhisto_summed",
               "H#rightarrow q #bar{q} q #bar{q}",
               "Z#rightarrow q #bar{q} q #bar{q}",  
               "Z#rightarrow q #bar{q} q #bar{q}",  
               "Matching coefficient",
               "matched to H #rightarrow 3",
               "matched to Z #rightarrow 3",
               "matched to Z #rightarrow 3",
               "root/spinMatchingQQQQ.pdf",
               "Global", "Sector",
               "Global", "Sector",
               "Global", "Sector");
  plotMatching(
               "root/vincia07_global-H_to_q-qbar-q-g-qbar_MatchOrd_2__AriFactor.root",
               "root/vincia07_sector-H_to_q-qbar-q-g-qbar_MatchOrd_2_.root",
               "root/vincia07_global-Z_to_q-qbar-q-g-qbar_MatchOrd_2__AriFactor.root",
               "root/vincia07_sector-Z_to_q-qbar-q-g-qbar_MatchOrd_2_.root",
               "root/vincia07_global-Z_to_q-qbar-q-g-qbar_MatchOrd_2__AriFactor.root",
               "root/vincia07_sector-Z_to_q-qbar-q-g-qbar_MatchOrd_2_.root",
               "Rhisto_summed",
               "Rhisto_summed",
               "Rhisto_summed",
               "H#rightarrow q #bar{q} q g #bar{q}",
               "Z#rightarrow q #bar{q} q g #bar{q}",  
               "Z#rightarrow q #bar{q} q g #bar{q}",  
               "Matching coefficient",
               "matched to H #rightarrow 4",
               "matched to Z #rightarrow 4",
               "matched to Z #rightarrow 4",
               "root/spinMatchingQQQGQ.pdf",
               "Global", "Sector",
               "Global", "Sector",
               "Global", "Sector");
  return 0;
}




